The multiple-charm hierarchy in the statistical hadronization model

In relativistic nuclear collisions the production of hadrons with light (u,d,s) quarks is quantitatively described in the framework of the Statistical Hadronization Model (SHM). Charm quarks are dominantly produced in initial hard collisions but interact strongly in the hot fireball and thermalize. Therefore charmed hadrons can be incorporated into the SHM by treating charm quarks as 'impurities' with thermal distributions, while the total charm content of the fireball is fixed by the measured open charm cross section. We call this model SHMc and demonstrate that with SHMc the measured multiplicities of single charm hadrons in lead-lead collisions at LHC energies can be well described with the same thermal parameters as for (u,d,s) hadrons. Furthermore, transverse momentum distributions are computed in a blast-wave model, which includes the resonance decay kinematics. SHMc is extended to lighter collision systems down to oxygen-oxygen and includes doubly- and triply-charmed hadrons. We show predictions for production probabilities of such states exhibiting a characteristic and quite spectacular enhancement hierarchy.

==> anc/SHMc_sys.txt <==

SHMc, April 2021
(paper in preparation)

The calculations for 5.02 TeV, 0-10% centrality, core only (no corona contribution) for various collision systems
For Pb-Pb the 30-50% centrality is given in addition.

T=156.5 MeV, mu_B=0.7 MeV.
Volume V (for one unit of rapidity) scaling from Pb-Pb based on Npart

thermal densities (fm^-3)
C=1, C=2, C=3 (particles only): 8.776e-05 3.395e-09 1.118e-12 * n_cc: 4.822e-08

dsigma_ccbar /dy (pp*shadowing):
|y|<0.5  0.532 +- 0.096 mb
y=2.5-4  0.344 +- 0.053 mb

Given are
- the Volume and extracted g_c values corresponding to the given charm cross sections
- Yields dN/dy

     *** Pb-Pb ***     |y|<0.5                       y=2.5-4.0
 Volume (fm^3), g_c:  4997, 29.64 +5.15 -5.18       3925, 24.03 +3.64 -3.65
            D^{0}  6.02e+00 +1.07e+00 -1.07e+00   3.79e+00 +5.93e-01 -5.95e-01
            D^{+}  2.67e+00 +4.72e-01 -4.75e-01   1.68e+00 +2.62e-01 -2.64e-01
           D^{*+}  2.36e+00 +4.18e-01 -4.20e-01   1.48e+00 +2.32e-01 -2.33e-01
        D_{s}^{+}  2.15e+00 +3.81e-01 -3.83e-01   1.35e+00 +2.12e-01 -2.12e-01
  #Lambda_{c}^{+}  1.30e+00 +2.31e-01 -2.32e-01   8.20e-01 +1.28e-01 -1.29e-01
   #Sigma_{c}^{0}  1.42e-01 +2.51e-02 -2.53e-02   8.93e-02 +1.40e-02 -1.40e-02
      #Xi_{c}^{0}  2.63e-01 +4.67e-02 -4.69e-02   1.66e-01 +2.59e-02 -2.60e-02
   #Omega_{c}^{0}  5.64e-02 +9.99e-03 -1.00e-02   3.55e-02 +5.55e-03 -5.57e-03
              c-d  1.60e-03 +2.84e-04 -2.85e-04   1.01e-03 +1.58e-04 -1.58e-04
              c-t  3.87e-06 +6.85e-07 -6.89e-07   2.43e-06 +3.81e-07 -3.82e-07
          X(2900)  3.63e-03 +6.43e-04 -6.47e-04   2.29e-03 +3.58e-04 -3.59e-04
           J/#psi  1.08e-01 +4.08e-02 -3.45e-02   5.58e-02 +1.82e-02 -1.57e-02
         #psi(2S)  3.04e-03 +1.15e-03 -9.70e-04   1.57e-03 +5.12e-04 -4.41e-04
        #chi_{c1}  8.70e-03 +3.29e-03 -2.77e-03   4.50e-03 +1.47e-03 -1.26e-03
  #chi_{c1}(3872)  2.77e-03 +1.05e-03 -8.83e-04   1.43e-03 +4.66e-04 -4.02e-04
      P_{c}(4320)  6.16e-05 +2.33e-05 -1.96e-05   3.18e-05 +1.04e-05 -8.94e-06
     #Xi_{cc}^{+}  5.59e-03 +2.20e-03 -1.85e-03   2.76e-03 +9.61e-04 -8.20e-04
  #Omega_{cc}^{+}  2.63e-03 +1.03e-03 -8.67e-04   1.29e-03 +4.51e-04 -3.85e-04
#Omega_{ccc}^{++}  1.22e-04 +8.05e-05 -5.59e-05   4.60e-05 +2.70e-05 -1.94e-05

     *** Xe-Xe ***     |y|<0.5                       y=2.5-4.0
 Volume (fm^3), g_c:  3144, 25.59 +4.38 -4.40       2470, 20.95 +3.09 -3.10
            D^{0}  3.22e+00 +5.71e-01 -5.74e-01   2.02e+00 +3.17e-01 -3.18e-01
            D^{+}  1.42e+00 +2.53e-01 -2.54e-01   8.96e-01 +1.40e-01 -1.41e-01
           D^{*+}  1.26e+00 +2.24e-01 -2.25e-01   7.92e-01 +1.24e-01 -1.25e-01
        D_{s}^{+}  1.15e+00 +2.04e-01 -2.05e-01   7.22e-01 +1.13e-01 -1.14e-01
  #Lambda_{c}^{+}  6.96e-01 +1.24e-01 -1.24e-01   4.38e-01 +6.86e-02 -6.89e-02
   #Sigma_{c}^{0}  7.58e-02 +1.35e-02 -1.35e-02   4.77e-02 +7.48e-03 -7.50e-03
      #Xi_{c}^{0}  1.41e-01 +2.50e-02 -2.51e-02   8.85e-02 +1.39e-02 -1.39e-02
   #Omega_{c}^{0}  3.01e-02 +5.35e-03 -5.38e-03   1.90e-02 +2.97e-03 -2.98e-03
              c-d  8.55e-04 +1.52e-04 -1.53e-04   5.38e-04 +8.44e-05 -8.46e-05
              c-t  2.06e-06 +3.67e-07 -3.68e-07   1.30e-06 +2.04e-07 -2.04e-07
          X(2900)  1.94e-03 +3.45e-04 -3.46e-04   1.22e-03 +1.91e-04 -1.92e-04
           J/#psi  5.07e-02 +1.88e-02 -1.59e-02   2.67e-02 +8.46e-03 -7.32e-03
         #psi(2S)  1.43e-03 +5.30e-04 -4.48e-04   7.51e-04 +2.38e-04 -2.06e-04
        #chi_{c1}  4.08e-03 +1.52e-03 -1.28e-03   2.15e-03 +6.81e-04 -5.89e-04
  #chi_{c1}(3872)  1.30e-03 +4.82e-04 -4.08e-04   6.84e-04 +2.17e-04 -1.87e-04
      P_{c}(4320)  2.89e-05 +1.07e-05 -9.08e-06   1.52e-05 +4.82e-06 -4.17e-06
     #Xi_{cc}^{+}  2.45e-03 +9.85e-04 -8.22e-04   1.18e-03 +4.25e-04 -3.61e-04
  #Omega_{cc}^{+}  1.15e-03 +4.63e-04 -3.86e-04   5.56e-04 +1.99e-04 -1.69e-04
#Omega_{ccc}^{++}  4.24e-05 +2.91e-05 -2.00e-05   1.51e-05 +9.35e-06 -6.60e-06

     *** Kr-Kr ***     |y|<0.5                       y=2.5-4.0
 Volume (fm^3), g_c:  1996, 21.89 +3.63 -3.64       1568, 18.27 +2.55 -2.54
            D^{0}  1.69e+00 +3.01e-01 -3.02e-01   1.06e+00 +1.67e-01 -1.67e-01
            D^{+}  7.48e-01 +1.33e-01 -1.34e-01   4.70e-01 +7.39e-02 -7.41e-02
           D^{*+}  6.61e-01 +1.18e-01 -1.18e-01   4.16e-01 +6.53e-02 -6.55e-02
        D_{s}^{+}  6.03e-01 +1.07e-01 -1.08e-01   3.79e-01 +5.96e-02 -5.97e-02
  #Lambda_{c}^{+}  3.65e-01 +6.51e-02 -6.54e-02   2.30e-01 +3.61e-02 -3.62e-02
   #Sigma_{c}^{0}  3.98e-02 +7.09e-03 -7.12e-03   2.50e-02 +3.93e-03 -3.94e-03
      #Xi_{c}^{0}  7.39e-02 +1.32e-02 -1.32e-02   4.65e-02 +7.30e-03 -7.32e-03
   #Omega_{c}^{0}  1.58e-02 +2.82e-03 -2.83e-03   9.95e-03 +1.56e-03 -1.57e-03
              c-d  4.49e-04 +8.00e-05 -8.03e-05   2.82e-04 +4.44e-05 -4.45e-05
              c-t  1.08e-06 +1.93e-07 -1.94e-07   6.82e-07 +1.07e-07 -1.07e-07
          X(2900)  1.02e-03 +1.81e-04 -1.82e-04   6.41e-04 +1.01e-04 -1.01e-04
           J/#psi  2.36e-02 +8.45e-03 -7.18e-03   1.29e-02 +3.85e-03 -3.34e-03
         #psi(2S)  6.63e-04 +2.38e-04 -2.02e-04   3.63e-04 +1.08e-04 -9.40e-05
        #chi_{c1}  1.90e-03 +6.80e-04 -5.78e-04   1.04e-03 +3.10e-04 -2.69e-04
  #chi_{c1}(3872)  6.03e-04 +2.16e-04 -1.84e-04   3.30e-04 +9.85e-05 -8.55e-05
      P_{c}(4320)  1.34e-05 +4.81e-06 -4.09e-06   7.34e-06 +2.19e-06 -1.90e-06
     #Xi_{cc}^{+}  9.97e-04 +4.16e-04 -3.44e-04   4.65e-04 +1.75e-04 -1.46e-04
  #Omega_{cc}^{+}  4.68e-04 +1.95e-04 -1.62e-04   2.18e-04 +8.21e-05 -6.88e-05
#Omega_{ccc}^{++}  1.26e-05 +9.26e-06 -6.17e-06   4.08e-06 +2.74e-06 -1.87e-06

     *** Ar-Ar ***     |y|<0.5                       y=2.5-4.0
 Volume (fm^3), g_c:   919, 18.92 +2.68 -2.67        722, 17.03 +1.87 -1.89
            D^{0}  5.86e-01 +1.05e-01 -1.05e-01   3.68e-01 +5.81e-02 -5.82e-02
            D^{+}  2.60e-01 +4.65e-02 -4.66e-02   1.63e-01 +2.57e-02 -2.58e-02
           D^{*+}  2.30e-01 +4.11e-02 -4.12e-02   1.44e-01 +2.27e-02 -2.28e-02
        D_{s}^{+}  2.09e-01 +3.75e-02 -3.75e-02   1.31e-01 +2.07e-02 -2.08e-02
  #Lambda_{c}^{+}  1.27e-01 +2.27e-02 -2.28e-02   7.97e-02 +1.26e-02 -1.26e-02
   #Sigma_{c}^{0}  1.38e-02 +2.47e-03 -2.48e-03   8.68e-03 +1.37e-03 -1.37e-03
      #Xi_{c}^{0}  2.57e-02 +4.59e-03 -4.60e-03   1.61e-02 +2.54e-03 -2.55e-03
   #Omega_{c}^{0}  5.49e-03 +9.83e-04 -9.85e-04   3.45e-03 +5.44e-04 -5.45e-04
              c-d  1.56e-04 +2.79e-05 -2.80e-05   9.79e-05 +1.54e-05 -1.55e-05
              c-t  3.77e-07 +6.74e-08 -6.75e-08   2.36e-07 +3.73e-08 -3.74e-08
          X(2900)  3.54e-04 +6.33e-05 -6.34e-05   2.22e-04 +3.50e-05 -3.51e-05
           J/#psi  8.10e-03 +2.46e-03 -2.12e-03   5.16e-03 +1.20e-03 -1.08e-03
         #psi(2S)  2.28e-04 +6.91e-05 -5.98e-05   1.45e-04 +3.37e-05 -3.04e-05
        #chi_{c1}  6.52e-04 +1.98e-04 -1.71e-04   4.15e-04 +9.64e-05 -8.71e-05
  #chi_{c1}(3872)  2.07e-04 +6.29e-05 -5.44e-05   1.32e-04 +3.07e-05 -2.77e-05
      P_{c}(4320)  4.61e-06 +1.40e-06 -1.21e-06   2.94e-06 +6.82e-07 -6.16e-07
     #Xi_{cc}^{+}  2.11e-04 +9.43e-05 -7.55e-05   9.55e-05 +3.65e-05 -3.00e-05
  #Omega_{cc}^{+}  9.93e-05 +4.43e-05 -3.55e-05   4.48e-05 +1.72e-05 -1.41e-05
#Omega_{ccc}^{++}  1.40e-06 +1.14e-06 -7.14e-07   4.35e-07 +2.93e-07 -1.95e-07

     ***  O-O  ***     |y|<0.5                       y=2.5-4.0
 Volume (fm^3), g_c:   345, 20.56 +2.12 -2.22        271, 20.05 +1.71 -1.81
            D^{0}  1.55e-01 +2.78e-02 -2.78e-02   9.66e-02 +1.53e-02 -1.53e-02
            D^{+}  6.84e-02 +1.23e-02 -1.23e-02   4.28e-02 +6.77e-03 -6.77e-03
           D^{*+}  6.05e-02 +1.09e-02 -1.09e-02   3.78e-02 +5.98e-03 -5.99e-03
        D_{s}^{+}  5.52e-02 +9.91e-03 -9.93e-03   3.45e-02 +5.45e-03 -5.46e-03
  #Lambda_{c}^{+}  3.34e-02 +6.01e-03 -6.02e-03   2.09e-02 +3.31e-03 -3.31e-03
   #Sigma_{c}^{0}  3.64e-03 +6.54e-04 -6.55e-04   2.28e-03 +3.60e-04 -3.61e-04
      #Xi_{c}^{0}  6.76e-03 +1.21e-03 -1.22e-03   4.23e-03 +6.68e-04 -6.69e-04
   #Omega_{c}^{0}  1.45e-03 +2.60e-04 -2.60e-04   9.05e-04 +1.43e-04 -1.43e-04
              c-d  4.11e-05 +7.39e-06 -7.40e-06   2.57e-05 +4.06e-06 -4.07e-06
              c-t  9.92e-08 +1.78e-08 -1.79e-08   6.20e-08 +9.81e-09 -9.82e-09
          X(2900)  9.32e-05 +1.68e-05 -1.68e-05   5.83e-05 +9.22e-06 -9.23e-06
           J/#psi  3.59e-03 +7.76e-04 -7.34e-04   2.68e-03 +4.76e-04 -4.62e-04
         #psi(2S)  1.01e-04 +2.18e-05 -2.07e-05   7.54e-05 +1.34e-05 -1.30e-05
        #chi_{c1}  2.89e-04 +6.25e-05 -5.91e-05   2.16e-04 +3.83e-05 -3.72e-05
  #chi_{c1}(3872)  9.19e-05 +1.99e-05 -1.88e-05   6.86e-05 +1.22e-05 -1.18e-05
      P_{c}(4320)  2.04e-06 +4.42e-07 -4.18e-07   1.53e-06 +2.71e-07 -2.63e-07
     #Xi_{cc}^{+}  3.09e-05 +1.29e-05 -1.05e-05   1.48e-05 +5.25e-06 -4.42e-06
  #Omega_{cc}^{+}  1.45e-05 +6.06e-06 -4.93e-06   6.94e-06 +2.47e-06 -2.08e-06
#Omega_{ccc}^{++}  1.04e-07 +7.39e-08 -4.89e-08   3.75e-08 +2.22e-08 -1.57e-08


===============++++++++++++++++++++++++++++++++++++++++++================

*** Pb-Pb 30-50% ***     |y|<0.5                       y=2.5-4.0
 Volume (fm^3), g_c:  1238, 19.20 +2.95 -2.94        972, 16.72 +2.04 -2.04
            D^{0}  8.57e-01 +1.53e-01 -1.53e-01   5.38e-01 +8.48e-02 -8.50e-02
            D^{+}  3.79e-01 +6.78e-02 -6.80e-02   2.38e-01 +3.76e-02 -3.76e-02
           D^{*+}  3.35e-01 +5.99e-02 -6.01e-02   2.11e-01 +3.32e-02 -3.33e-02
        D_{s}^{+}  3.06e-01 +5.46e-02 -5.48e-02   1.92e-01 +3.03e-02 -3.03e-02
  #Lambda_{c}^{+}  1.85e-01 +3.31e-02 -3.32e-02   1.16e-01 +1.84e-02 -1.84e-02
   #Sigma_{c}^{0}  2.02e-02 +3.61e-03 -3.62e-03   1.27e-02 +2.00e-03 -2.00e-03
      #Xi_{c}^{0}  3.75e-02 +6.70e-03 -6.72e-03   2.35e-02 +3.71e-03 -3.72e-03
   #Omega_{c}^{0}  8.03e-03 +1.43e-03 -1.44e-03   5.04e-03 +7.94e-04 -7.96e-04
              c-d  2.28e-04 +4.07e-05 -4.08e-05   1.43e-04 +2.26e-05 -2.26e-05
              c-t  5.50e-07 +9.83e-08 -9.86e-08   3.46e-07 +5.44e-08 -5.46e-08
          X(2900)  5.17e-04 +9.23e-05 -9.26e-05   3.25e-04 +5.12e-05 -5.13e-05
           J/#psi  1.12e-02 +3.71e-03 -3.17e-03   6.70e-03 +1.73e-03 -1.53e-03
         #psi(2S)  3.16e-04 +1.04e-04 -8.93e-05   1.88e-04 +4.88e-05 -4.31e-05
        #chi_{c1}  9.04e-04 +2.99e-04 -2.55e-04   5.39e-04 +1.40e-04 -1.23e-04
  #chi_{c1}(3872)  2.88e-04 +9.51e-05 -8.12e-05   1.71e-04 +4.44e-05 -3.92e-05
      P_{c}(4320)  6.40e-06 +2.11e-06 -1.81e-06   3.81e-06 +9.87e-07 -8.72e-07
     #Xi_{cc}^{+}  3.66e-04 +1.61e-04 -1.31e-04   1.65e-04 +6.39e-05 -5.25e-05
  #Omega_{cc}^{+}  1.72e-04 +7.55e-05 -6.13e-05   7.74e-05 +3.00e-05 -2.47e-05
#Omega_{ccc}^{++}  3.04e-06 +2.43e-06 -1.55e-06   9.21e-07 +6.39e-07 -4.23e-07


===============++++++++++++++++++++++++++++++++++++++++++================


The pT-resolved distributions (dN/dydpt, RAA and spectra ratios to D^{0}) for 5.02 TeV, 0-10% PbPb centrality including core and corona contributions for different particle species (D^{0}, D^{+},  D^{*+},  D_{s}^{+} and Lambda_{c}^{+})
(data for 30-50% PbPb centrality is given below)

D^{0} spectra (Fig. 7):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	9.653E-01	1.650E-01
   0.338	1.783E+00	3.046E-01
   0.497	2.524E+00	4.309E-01
   0.656	3.145E+00	5.361E-01
   0.815	3.599E+00	6.124E-01
   0.974	3.857E+00	6.548E-01
   1.133	3.907E+00	6.616E-01
   1.292	3.772E+00	6.365E-01
   1.451	3.489E+00	5.864E-01
   1.611	3.106E+00	5.202E-01
   1.769	2.672E+00	4.469E-01
   1.928	2.230E+00	3.723E-01
   2.087	1.811E+00	3.016E-01
   2.246	1.436E+00	2.383E-01
   2.405	1.116E+00	1.841E-01
   2.564	8.514E-01	1.396E-01
   2.723	6.400E-01	1.040E-01
   2.882	4.752E-01	7.629E-02
   3.041	3.496E-01	5.529E-02
   3.200	2.555E-01	3.966E-02
   3.359	1.862E-01	2.821E-02
   3.518	1.358E-01	1.996E-02
   3.677	9.962E-02	1.411E-02
   3.836	7.400E-02	1.004E-02
   3.995	5.559E-02	7.162E-03
   4.154	4.235E-02	5.143E-03
   4.313	3.281E-02	3.729E-03
   4.472	2.589E-02	2.738E-03
   4.631	2.082E-02	2.042E-03
   4.790	1.705E-02	1.551E-03
   4.949	1.421E-02	1.201E-03
   5.108	1.202E-02	9.498E-04
   5.267	1.032E-02	7.664E-04
   5.426	8.950E-03	6.306E-04
   5.585	7.839E-03	5.284E-04
   5.744	6.919E-03	4.502E-04
   5.903	6.146E-03	3.893E-04
   6.062	5.488E-03	3.412E-04
   6.221	4.921E-03	3.025E-04
   6.380	4.428E-03	2.711E-04
   6.539	3.997E-03	2.451E-04
   6.698	3.617E-03	2.235E-04
   6.857	3.280E-03	2.052E-04
   7.016	2.981E-03	1.896E-04
   7.175	2.714E-03	1.761E-04
   7.334	2.475E-03	1.644E-04
   7.493	2.261E-03	1.541E-04
   7.652	2.069E-03	1.450E-04
   7.811	1.896E-03	1.368E-04
   7.970	1.740E-03	1.294E-04
   8.129	1.599E-03	1.227E-04
   8.288	1.471E-03	1.166E-04
   8.447	1.355E-03	1.109E-04
   8.606	1.250E-03	1.056E-04
   8.765	1.154E-03	1.007E-04
   8.924	1.067E-03	9.616E-05
   9.083	9.880E-04	9.185E-05
   9.242	9.156E-04	8.780E-05
   9.401	8.494E-04	8.397E-05
   9.560	7.889E-04	8.035E-05
   9.719	7.334E-04	7.692E-05
   9.878	6.825E-04	7.366E-05
  10.037	6.358E-04	7.057E-05
  10.196	5.928E-04	6.762E-05
  10.355	5.532E-04	6.482E-05
  10.514	5.168E-04	6.215E-05
  10.673	4.832E-04	5.960E-05
  10.832	4.522E-04	5.717E-05
  10.991	4.235E-04	5.486E-05
  11.150	3.970E-04	5.265E-05
  11.309	3.724E-04	5.054E-05
  11.468	3.496E-04	4.852E-05
  11.627	3.285E-04	4.660E-05
  11.786	3.089E-04	4.476E-05
  11.945	2.907E-04	4.300E-05
  12.104	2.737E-04	4.132E-05
  12.263	2.579E-04	3.972E-05
  12.422	2.432E-04	3.818E-05
  12.581	2.295E-04	3.672E-05
  12.740	2.167E-04	3.531E-05
  12.899	2.048E-04	3.397E-05
  13.058	1.936E-04	3.269E-05
  13.217	1.832E-04	3.146E-05
  13.376	1.734E-04	3.028E-05
  13.535	1.643E-04	2.916E-05
  13.694	1.557E-04	2.808E-05
  13.853	1.476E-04	2.705E-05
  14.012	1.401E-04	2.606E-05
  14.171	1.330E-04	2.512E-05
  14.330	1.263E-04	2.421E-05
  14.489	1.200E-04	2.334E-05
  14.648	1.141E-04	2.251E-05
  14.807	1.086E-04	2.171E-05
  14.966	1.034E-04	2.095E-05
  15.125	9.842E-05	2.021E-05
  15.284	9.377E-05	1.951E-05
  15.443	8.938E-05	1.883E-05
  15.602	8.524E-05	1.819E-05
  15.761	8.132E-05	1.756E-05
  15.920	7.762E-05	1.697E-05

Lambda_{c}^{+} spectra (Fig. 7):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	1.695E-01	3.355E-02
   0.338	3.150E-01	6.120E-02
   0.497	4.514E-01	8.533E-02
   0.656	5.733E-01	1.048E-01
   0.815	6.749E-01	1.190E-01
   0.974	7.509E-01	1.277E-01
   1.133	7.967E-01	1.309E-01
   1.292	8.114E-01	1.293E-01
   1.451	7.964E-01	1.247E-01
   1.611	7.556E-01	1.205E-01
   1.769	6.948E-01	1.138E-01
   1.928	6.206E-01	1.043E-01
   2.087	5.398E-01	9.268E-02
   2.246	4.583E-01	8.021E-02
   2.405	3.805E-01	6.778E-02
   2.564	3.098E-01	5.609E-02
   2.723	2.477E-01	4.557E-02
   2.882	1.950E-01	3.645E-02
   3.041	1.516E-01	2.877E-02
   3.200	1.165E-01	2.248E-02
   3.359	8.880E-02	1.742E-02
   3.518	6.729E-02	1.343E-02
   3.677	5.091E-02	1.034E-02
   3.836	3.864E-02	7.987E-03
   3.995	2.941E-02	6.183E-03
   4.154	2.251E-02	4.809E-03
   4.313	1.736E-02	3.767E-03
   4.472	1.352E-02	2.978E-03
   4.631	1.066E-02	2.381E-03
   4.790	8.511E-03	1.928E-03
   4.949	6.891E-03	1.584E-03
   5.108	5.656E-03	1.320E-03
   5.267	4.704E-03	1.118E-03
   5.426	3.960E-03	9.609E-04
   5.585	3.371E-03	8.380E-04
   5.744	2.897E-03	7.406E-04
   5.903	2.510E-03	6.625E-04
   6.062	2.191E-03	5.988E-04
   6.221	1.924E-03	5.461E-04
   6.380	1.698E-03	5.017E-04
   6.539	1.506E-03	4.636E-04
   6.698	1.340E-03	4.305E-04
   6.857	1.196E-03	4.013E-04
   7.016	1.070E-03	3.751E-04
   7.175	9.602E-04	3.515E-04
   7.334	8.635E-04	3.299E-04
   7.493	7.781E-04	3.101E-04
   7.652	7.026E-04	2.919E-04
   7.811	6.355E-04	2.749E-04
   7.970	5.758E-04	2.591E-04
   8.129	5.226E-04	2.444E-04
   8.288	4.751E-04	2.306E-04
   8.447	4.325E-04	2.176E-04
   8.606	3.943E-04	2.055E-04
   8.765	3.600E-04	1.941E-04
   8.924	3.291E-04	1.835E-04
   9.083	3.013E-04	1.734E-04
   9.242	2.761E-04	1.640E-04
   9.401	2.534E-04	1.551E-04
   9.560	2.329E-04	1.467E-04
   9.719	2.142E-04	1.388E-04
   9.878	1.973E-04	1.314E-04
  10.037	1.819E-04	1.244E-04
  10.196	1.680E-04	1.179E-04
  10.355	1.552E-04	1.117E-04
  10.514	1.436E-04	1.058E-04
  10.673	1.329E-04	1.003E-04
  10.832	1.232E-04	9.516E-05
  10.991	1.143E-04	9.028E-05
  11.150	1.062E-04	8.568E-05
  11.309	9.870E-05	8.134E-05
  11.468	9.184E-05	7.724E-05
  11.627	8.552E-05	7.338E-05
  11.786	7.971E-05	6.973E-05
  11.945	7.436E-05	6.629E-05

D^{+} spectra (not shown):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	4.139E-01	7.073E-02
   0.338	7.638E-01	1.304E-01
   0.497	1.080E+00	1.843E-01
   0.656	1.345E+00	2.291E-01
   0.815	1.539E+00	2.616E-01
   0.974	1.649E+00	2.798E-01
   1.133	1.673E+00	2.831E-01
   1.292	1.619E+00	2.730E-01
   1.451	1.503E+00	2.524E-01
   1.611	1.344E+00	2.249E-01
   1.769	1.163E+00	1.942E-01
   1.928	9.763E-01	1.628E-01
   2.087	7.986E-01	1.329E-01
   2.246	6.383E-01	1.058E-01
   2.405	4.999E-01	8.250E-02
   2.564	3.847E-01	6.309E-02
   2.723	2.917E-01	4.744E-02
   2.882	2.185E-01	3.515E-02
   3.041	1.621E-01	2.572E-02
   3.200	1.194E-01	1.862E-02
   3.359	8.765E-02	1.337E-02
   3.518	6.430E-02	9.544E-03
   3.677	4.738E-02	6.800E-03
   3.836	3.529E-02	4.868E-03
   3.995	2.653E-02	3.491E-03
   4.154	2.019E-02	2.515E-03
   4.313	1.560E-02	1.826E-03
   4.472	1.226E-02	1.340E-03
   4.631	9.802E-03	9.962E-04
   4.790	7.980E-03	7.526E-04
   4.949	6.610E-03	5.788E-04
   5.108	5.562E-03	4.538E-04
   5.267	4.746E-03	3.627E-04
   5.426	4.099E-03	2.956E-04
   5.585	3.577E-03	2.453E-04
   5.744	3.148E-03	2.071E-04
   5.903	2.789E-03	1.775E-04
   6.062	2.486E-03	1.544E-04
   6.221	2.226E-03	1.359E-04
   6.380	2.001E-03	1.210E-04
   6.539	1.805E-03	1.088E-04
   6.698	1.632E-03	9.865E-05
   6.857	1.480E-03	9.016E-05
   7.016	1.345E-03	8.296E-05
   7.175	1.224E-03	7.681E-05
   7.334	1.116E-03	7.149E-05
   7.493	1.020E-03	6.685E-05
   7.652	9.329E-04	6.276E-05
   7.811	8.548E-04	5.912E-05
   7.970	7.844E-04	5.586E-05
   8.129	7.207E-04	5.291E-05
   8.288	6.631E-04	5.022E-05
   8.447	6.109E-04	4.775E-05
   8.606	5.635E-04	4.547E-05
   8.765	5.204E-04	4.335E-05
   8.924	4.812E-04	4.138E-05
   9.083	4.454E-04	3.953E-05
   9.242	4.128E-04	3.779E-05
   9.401	3.830E-04	3.615E-05
   9.560	3.557E-04	3.460E-05
   9.719	3.306E-04	3.313E-05
   9.878	3.077E-04	3.174E-05
  10.037	2.866E-04	3.041E-05
  10.196	2.672E-04	2.915E-05
  10.355	2.494E-04	2.795E-05
  10.514	2.330E-04	2.681E-05
  10.673	2.178E-04	2.572E-05
  10.832	2.038E-04	2.469E-05
  10.991	1.909E-04	2.370E-05
  11.150	1.789E-04	2.275E-05
  11.309	1.679E-04	2.185E-05
  11.468	1.576E-04	2.098E-05
  11.627	1.481E-04	2.016E-05
  11.786	1.392E-04	1.937E-05
  11.945	1.310E-04	1.861E-05
  12.104	1.234E-04	1.789E-05
  12.263	1.163E-04	1.720E-05
  12.422	1.096E-04	1.655E-05
  12.581	1.034E-04	1.591E-05
  12.740	9.768E-05	1.531E-05
  12.899	9.229E-05	1.473E-05
  13.058	8.725E-05	1.418E-05
  13.217	8.255E-05	1.365E-05
  13.376	7.814E-05	1.314E-05
  13.535	7.401E-05	1.266E-05
  13.694	7.014E-05	1.220E-05
  13.853	6.651E-05	1.175E-05
  14.012	6.311E-05	1.132E-05
  14.171	5.991E-05	1.092E-05
  14.330	5.690E-05	1.052E-05
  14.489	5.408E-05	1.015E-05
  14.648	5.142E-05	9.788E-06
  14.807	4.892E-05	9.443E-06
  14.966	4.656E-05	9.112E-06
  15.125	4.433E-05	8.794E-06
  15.284	4.224E-05	8.490E-06
  15.443	4.026E-05	8.197E-06
  15.602	3.839E-05	7.916E-06
  15.761	3.662E-05	7.647E-06
  15.920	3.496E-05	7.388E-06

D^{*+} spectra (not shown):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	3.283E-01	5.611E-02
   0.338	6.091E-01	1.040E-01
   0.497	8.691E-01	1.484E-01
   0.656	1.095E+00	1.868E-01
   0.815	1.273E+00	2.169E-01
   0.974	1.391E+00	2.366E-01
   1.133	1.442E+00	2.447E-01
   1.292	1.429E+00	2.418E-01
   1.451	1.360E+00	2.292E-01
   1.611	1.247E+00	2.094E-01
   1.769	1.106E+00	1.850E-01
   1.928	9.527E-01	1.589E-01
   2.087	7.987E-01	1.329E-01
   2.246	6.538E-01	1.084E-01
   2.405	5.239E-01	8.644E-02
   2.564	4.121E-01	6.757E-02
   2.723	3.190E-01	5.188E-02
   2.882	2.436E-01	3.921E-02
   3.041	1.839E-01	2.923E-02
   3.200	1.378E-01	2.153E-02
   3.359	1.026E-01	1.571E-02
   3.518	7.621E-02	1.137E-02
   3.677	5.674E-02	8.207E-03
   3.836	4.260E-02	5.937E-03
   3.995	3.220E-02	4.295E-03
   4.154	2.460E-02	3.116E-03
   4.313	1.903E-02	2.273E-03
   4.472	1.494E-02	1.672E-03
   4.631	1.193E-02	1.244E-03
   4.790	9.692E-03	9.394E-04
   4.949	8.007E-03	7.210E-04
   5.108	6.721E-03	5.636E-04
   5.267	5.724E-03	4.490E-04
   5.426	4.937E-03	3.646E-04
   5.585	4.304E-03	3.016E-04
   5.744	3.787E-03	2.539E-04
   5.903	3.357E-03	2.171E-04
   6.062	2.994E-03	1.882E-04
   6.221	2.684E-03	1.653E-04
   6.380	2.416E-03	1.468E-04
   6.539	2.183E-03	1.316E-04
   6.698	1.977E-03	1.190E-04
   6.857	1.796E-03	1.084E-04
   7.016	1.634E-03	9.945E-05
   7.175	1.490E-03	9.177E-05
   7.334	1.361E-03	8.514E-05
   7.493	1.245E-03	7.937E-05
   7.652	1.141E-03	7.431E-05
   7.811	1.046E-03	6.982E-05
   7.970	9.614E-04	6.582E-05
   8.129	8.844E-04	6.223E-05
   8.288	8.146E-04	5.897E-05
   8.447	7.512E-04	5.601E-05
   8.606	6.936E-04	5.328E-05
   8.765	6.411E-04	5.077E-05
   8.924	5.932E-04	4.843E-05
   9.083	5.495E-04	4.626E-05
   9.242	5.096E-04	4.422E-05
   9.401	4.730E-04	4.231E-05
   9.560	4.396E-04	4.050E-05
   9.719	4.088E-04	3.880E-05
   9.878	3.806E-04	3.719E-05
  10.037	3.547E-04	3.566E-05
  10.196	3.309E-04	3.420E-05
  10.355	3.089E-04	3.282E-05
  10.514	2.886E-04	3.150E-05
  10.673	2.699E-04	3.024E-05
  10.832	2.527E-04	2.905E-05
  10.991	2.367E-04	2.790E-05
  11.150	2.219E-04	2.681E-05
  11.309	2.082E-04	2.576E-05
  11.468	1.955E-04	2.477E-05
  11.627	1.837E-04	2.381E-05
  11.786	1.727E-04	2.290E-05
  11.945	1.626E-04	2.202E-05
  12.104	1.531E-04	2.119E-05
  12.263	1.443E-04	2.038E-05
  12.422	1.360E-04	1.962E-05
  12.581	1.284E-04	1.888E-05
  12.740	1.212E-04	1.818E-05
  12.899	1.145E-04	1.750E-05
  13.058	1.083E-04	1.686E-05
  13.217	1.024E-04	1.624E-05
  13.376	9.695E-05	1.565E-05
  13.535	9.182E-05	1.508E-05
  13.694	8.701E-05	1.453E-05
  13.853	8.251E-05	1.401E-05
  14.012	7.827E-05	1.351E-05
  14.171	7.430E-05	1.303E-05
  14.330	7.056E-05	1.257E-05
  14.489	6.705E-05	1.212E-05
  14.648	6.374E-05	1.170E-05
  14.807	6.063E-05	1.129E-05
  14.966	5.770E-05	1.090E-05
  15.125	5.493E-05	1.052E-05
  15.284	5.233E-05	1.016E-05
  15.443	4.987E-05	9.817E-06
  15.602	4.755E-05	9.484E-06
  15.761	4.535E-05	9.164E-06
  15.920	4.328E-05	8.857E-06

D^{+}_{s} spectra (not shown):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	3.033E-01	5.359E-02
   0.338	5.622E-01	9.918E-02
   0.497	8.009E-01	1.409E-01
   0.656	1.007E+00	1.766E-01
   0.815	1.165E+00	2.038E-01
   0.974	1.267E+00	2.207E-01
   1.133	1.305E+00	2.264E-01
   1.292	1.282E+00	2.217E-01
   1.451	1.209E+00	2.081E-01
   1.611	1.098E+00	1.883E-01
   1.769	9.631E-01	1.652E-01
   1.928	8.195E-01	1.408E-01
   2.087	6.782E-01	1.167E-01
   2.246	5.475E-01	9.443E-02
   2.405	4.322E-01	7.469E-02
   2.564	3.345E-01	5.793E-02
   2.723	2.543E-01	4.416E-02
   2.882	1.904E-01	3.316E-02
   3.041	1.407E-01	2.459E-02
   3.200	1.029E-01	1.805E-02
   3.359	7.456E-02	1.315E-02
   3.518	5.369E-02	9.529E-03
   3.677	3.861E-02	6.906E-03
   3.836	2.791E-02	5.038E-03
   3.995	2.023E-02	3.692E-03
   4.154	1.475E-02	2.728E-03
   4.313	1.087E-02	2.038E-03
   4.472	8.110E-03	1.545E-03
   4.631	6.152E-03	1.192E-03
   4.790	4.756E-03	9.362E-04
   4.949	3.753E-03	7.503E-04
   5.108	3.025E-03	6.130E-04
   5.267	2.488E-03	5.102E-04
   5.426	2.086E-03	4.318E-04
   5.585	1.778E-03	3.708E-04
   5.744	1.538E-03	3.225E-04
   5.903	1.346E-03	2.835E-04
   6.062	1.190E-03	2.514E-04
   6.221	1.060E-03	2.246E-04
   6.380	9.504E-04	2.020E-04
   6.539	8.567E-04	1.826E-04
   6.698	7.754E-04	1.658E-04
   6.857	7.041E-04	1.512E-04
   7.016	6.411E-04	1.383E-04
   7.175	5.852E-04	1.269E-04
   7.334	5.353E-04	1.169E-04
   7.493	4.906E-04	1.079E-04
   7.652	4.503E-04	9.988E-05
   7.811	4.140E-04	9.269E-05
   7.970	3.813E-04	8.622E-05
   8.129	3.515E-04	8.038E-05
   8.288	3.246E-04	7.510E-05
   8.447	3.001E-04	7.030E-05
   8.606	2.777E-04	6.594E-05
   8.765	2.574E-04	6.195E-05
   8.924	2.388E-04	5.830E-05
   9.083	2.218E-04	5.496E-05
   9.242	2.062E-04	5.188E-05
   9.401	1.919E-04	4.904E-05
   9.560	1.788E-04	4.642E-05
   9.719	1.668E-04	4.399E-05
   9.878	1.557E-04	4.174E-05
  10.037	1.455E-04	3.964E-05
  10.196	1.361E-04	3.769E-05
  10.355	1.274E-04	3.586E-05
  10.514	1.193E-04	3.416E-05
  10.673	1.119E-04	3.256E-05
  10.832	1.050E-04	3.107E-05
  10.991	9.865E-05	2.966E-05
  11.150	9.274E-05	2.834E-05
  11.309	8.724E-05	2.709E-05
  11.468	8.214E-05	2.591E-05
  11.627	7.739E-05	2.481E-05
  11.786	7.297E-05	2.376E-05
  11.945	6.885E-05	2.277E-05
  12.104	6.500E-05	2.183E-05
  12.263	6.142E-05	2.094E-05
  12.422	5.807E-05	2.009E-05
  12.581	5.493E-05	1.929E-05
  12.740	5.200E-05	1.853E-05
  12.899	4.926E-05	1.781E-05
  13.058	4.669E-05	1.712E-05
  13.217	4.428E-05	1.646E-05
  13.376	4.202E-05	1.584E-05
  13.535	3.990E-05	1.524E-05
  13.694	3.790E-05	1.468E-05
  13.853	3.603E-05	1.414E-05
  14.012	3.426E-05	1.362E-05
  14.171	3.260E-05	1.313E-05
  14.330	3.104E-05	1.265E-05
  14.489	2.957E-05	1.220E-05
  14.648	2.818E-05	1.177E-05
  14.807	2.686E-05	1.136E-05
  14.966	2.563E-05	1.097E-05
  15.125	2.446E-05	1.059E-05
  15.284	2.335E-05	1.023E-05
  15.443	2.231E-05	9.878E-06
  15.602	2.132E-05	9.546E-06
  15.761	2.038E-05	9.227E-06
  15.920	1.949E-05	8.921E-06

===============++++++++++++++++++++++++++++++++++++++++++================

D^{0} RAA (Fig. 7):
ptmin (GeV)	RAA	RAA error
   0.179	7.986E-01	1.336E-01
   0.338	8.127E-01	1.361E-01
   0.497	8.320E-01	1.395E-01
   0.656	8.523E-01	1.431E-01
   0.815	8.689E-01	1.459E-01
   0.974	8.771E-01	1.474E-01
   1.133	8.730E-01	1.467E-01
   1.292	8.556E-01	1.436E-01
   1.451	8.244E-01	1.382E-01
   1.611	7.807E-01	1.305E-01
   1.769	7.263E-01	1.210E-01
   1.928	6.642E-01	1.101E-01
   2.087	5.975E-01	9.841E-02
   2.246	5.291E-01	8.644E-02
   2.405	4.619E-01	7.466E-02
   2.564	3.979E-01	6.345E-02
   2.723	3.389E-01	5.311E-02
   2.882	2.857E-01	4.381E-02
   3.041	2.391E-01	3.564E-02
   3.200	1.990E-01	2.861E-02
   3.359	1.651E-01	2.268E-02
   3.518	1.371E-01	1.776E-02
   3.677	1.144E-01	1.379E-02
   3.836	9.659E-02	1.067E-02
   3.995	8.237E-02	8.185E-03
   4.154	7.116E-02	6.222E-03
   4.313	6.242E-02	4.690E-03
   4.472	5.567E-02	3.507E-03
   4.631	5.050E-02	2.603E-03
   4.790	4.659E-02	1.918E-03
   4.949	4.366E-02	1.403E-03
   5.108	4.147E-02	1.020E-03
   5.267	3.985E-02	7.369E-04
   5.426	3.866E-02	5.290E-04
   5.585	3.780E-02	3.776E-04
   5.744	3.717E-02	2.680E-04
   5.903	3.672E-02	1.891E-04
   6.062	3.640E-02	1.328E-04
   6.221	3.617E-02	9.271E-05
   6.380	3.601E-02	6.492E-05
   6.539	3.590E-02	4.549E-05
   6.698	3.582E-02	3.175E-05
   6.857	3.577E-02	2.208E-05
   7.016	3.573E-02	1.530E-05
   7.175	3.570E-02	1.056E-05
   7.334	3.569E-02	7.262E-06
   7.493	3.567E-02	4.978E-06
   7.652	3.566E-02	3.401E-06
   7.811	3.566E-02	2.316E-06
   7.970	3.565E-02	1.572E-06
   8.129	3.565E-02	1.064E-06
   8.288	3.565E-02	7.178E-07
   8.447	3.565E-02	4.827E-07
   8.606	3.565E-02	3.236E-07
   8.765	3.564E-02	2.163E-07
   8.924	3.564E-02	1.441E-07
   9.083	3.564E-02	9.701E-08
   9.242	3.564E-02	6.519E-08
   9.401	3.564E-02	4.371E-08
   9.560	3.564E-02	2.924E-08
   9.719	3.564E-02	1.952E-08
   9.878	3.564E-02	1.301E-08
  10.037	3.564E-02	8.648E-09
  10.196	3.564E-02	5.738E-09
  10.355	3.564E-02	3.799E-09
  10.514	3.564E-02	2.510E-09
  10.673	3.564E-02	1.655E-09
  10.832	3.564E-02	1.089E-09
  10.991	3.564E-02	7.150E-10
  11.150	3.564E-02	4.685E-10
  11.309	3.564E-02	3.063E-10
  11.468	3.564E-02	1.998E-10
  11.627	3.564E-02	1.305E-10
  11.786	3.564E-02	8.544E-11
  11.945	3.564E-02	5.618E-11
  12.104	3.564E-02	3.689E-11
  12.263	3.564E-02	2.418E-11
  12.422	3.564E-02	1.583E-11
  12.581	3.564E-02	1.035E-11
  12.740	3.564E-02	6.753E-12
  12.899	3.564E-02	4.400E-12
  13.058	3.564E-02	2.863E-12
  13.217	3.564E-02	1.860E-12
  13.376	3.564E-02	1.206E-12
  13.535	3.564E-02	7.810E-13
  13.694	3.564E-02	5.049E-13
  13.853	3.564E-02	3.258E-13
  14.012	3.564E-02	0.000E+00
  14.171	3.564E-02	0.000E+00
  14.330	3.564E-02	0.000E+00
  14.489	3.564E-02	0.000E+00
  14.648	3.564E-02	0.000E+00
  14.807	3.564E-02	0.000E+00
  14.966	3.564E-02	0.000E+00
  15.125	3.564E-02	0.000E+00
  15.284	3.564E-02	0.000E+00
  15.443	3.564E-02	0.000E+00
  15.602	3.564E-02	0.000E+00
  15.761	3.564E-02	0.000E+00
  15.920	3.564E-02	0.000E+00

Lambda_{c}^{+} RAA (Fig. 7):
ptmin (GeV)	RAA	RAA error
   0.179	1.897E-01	2.698E-02
   0.338	1.951E-01	2.793E-02
   0.497	2.035E-01	2.940E-02
   0.656	2.145E-01	3.132E-02
   0.815	2.274E-01	3.359E-02
   0.974	2.415E-01	3.605E-02
   1.133	2.555E-01	3.851E-02
   1.292	2.685E-01	4.078E-02
   1.451	2.794E-01	4.270E-02
   1.611	2.872E-01	4.407E-02
   1.769	2.912E-01	4.477E-02
   1.928	2.909E-01	4.471E-02
   2.087	2.860E-01	4.386E-02
   2.246	2.768E-01	4.225E-02
   2.405	2.638E-01	3.996E-02
   2.564	2.476E-01	3.712E-02
   2.723	2.291E-01	3.388E-02
   2.882	2.092E-01	3.040E-02
   3.041	1.888E-01	2.683E-02
   3.200	1.687E-01	2.330E-02
   3.359	1.494E-01	1.993E-02
   3.518	1.315E-01	1.680E-02
   3.677	1.155E-01	1.399E-02
   3.836	1.016E-01	1.156E-02
   3.995	8.955E-02	9.442E-03
   4.154	7.918E-02	7.626E-03
   4.313	7.044E-02	6.094E-03
   4.472	6.317E-02	4.821E-03
   4.631	5.721E-02	3.777E-03
   4.790	5.238E-02	2.932E-03
   4.949	4.852E-02	2.256E-03
   5.108	4.547E-02	1.721E-03
   5.267	4.308E-02	1.303E-03
   5.426	4.123E-02	9.787E-04
   5.585	3.981E-02	7.297E-04
   5.744	3.873E-02	5.401E-04
   5.903	3.791E-02	3.971E-04
   6.062	3.730E-02	2.900E-04
   6.221	3.684E-02	2.104E-04
   6.380	3.652E-02	1.528E-04
   6.539	3.628E-02	1.109E-04
   6.698	3.610E-02	8.006E-05
   6.857	3.597E-02	5.753E-05
   7.016	3.588E-02	4.114E-05
   7.175	3.581E-02	2.929E-05
   7.334	3.576E-02	2.076E-05
   7.493	3.573E-02	1.465E-05
   7.652	3.570E-02	1.030E-05
   7.811	3.568E-02	7.212E-06
   7.970	3.567E-02	5.029E-06
   8.129	3.566E-02	3.494E-06
   8.288	3.566E-02	2.418E-06
   8.447	3.565E-02	1.667E-06
   8.606	3.565E-02	1.145E-06
   8.765	3.565E-02	7.838E-07
   8.924	3.565E-02	5.345E-07
   9.083	3.565E-02	3.677E-07
   9.242	3.565E-02	2.525E-07
   9.401	3.564E-02	1.729E-07
   9.560	3.564E-02	1.181E-07
   9.719	3.564E-02	8.041E-08
   9.878	3.564E-02	5.463E-08
  10.037	3.564E-02	3.702E-08
  10.196	3.564E-02	2.502E-08
  10.355	3.564E-02	1.687E-08
  10.514	3.564E-02	1.135E-08
  10.673	3.564E-02	7.615E-09
  10.832	3.564E-02	5.097E-09
  10.991	3.564E-02	3.403E-09
  11.150	3.564E-02	2.267E-09
  11.309	3.564E-02	1.506E-09
  11.468	3.564E-02	9.981E-10
  11.627	3.564E-02	6.622E-10
  11.786	3.564E-02	4.427E-10
  11.945	3.564E-02	2.935E-10

D^{+} RAA (not shown):
ptmin (GeV)	RAA	RAA error
   0.179	7.819E-01	1.307E-01
   0.338	7.947E-01	1.330E-01
   0.497	8.122E-01	1.360E-01
   0.656	8.305E-01	1.392E-01
   0.815	8.453E-01	1.418E-01
   0.974	8.525E-01	1.431E-01
   1.133	8.486E-01	1.424E-01
   1.292	8.325E-01	1.396E-01
   1.451	8.038E-01	1.345E-01
   1.611	7.634E-01	1.275E-01
   1.769	7.132E-01	1.187E-01
   1.928	6.554E-01	1.086E-01
   2.087	5.930E-01	9.762E-02
   2.246	5.285E-01	8.633E-02
   2.405	4.646E-01	7.513E-02
   2.564	4.032E-01	6.438E-02
   2.723	3.460E-01	5.437E-02
   2.882	2.941E-01	4.526E-02
   3.041	2.479E-01	3.718E-02
   3.200	2.078E-01	3.015E-02
   3.359	1.735E-01	2.415E-02
   3.518	1.448E-01	1.912E-02
   3.677	1.213E-01	1.501E-02
   3.836	1.027E-01	1.174E-02
   3.995	8.760E-02	9.101E-03
   4.154	7.557E-02	6.993E-03
   4.313	6.607E-02	5.329E-03
   4.472	5.864E-02	4.029E-03
   4.631	5.290E-02	3.023E-03
   4.790	4.850E-02	2.252E-03
   4.949	4.515E-02	1.666E-03
   5.108	4.263E-02	1.224E-03
   5.267	4.075E-02	8.938E-04
   5.426	3.935E-02	6.486E-04
   5.585	3.831E-02	4.679E-04
   5.744	3.756E-02	3.356E-04
   5.903	3.701E-02	2.394E-04
   6.062	3.661E-02	1.698E-04
   6.221	3.633E-02	1.198E-04
   6.380	3.613E-02	8.476E-05
   6.539	3.599E-02	5.998E-05
   6.698	3.588E-02	4.227E-05
   6.857	3.581E-02	2.967E-05
   7.016	3.576E-02	2.075E-05
   7.175	3.573E-02	1.445E-05
   7.334	3.570E-02	1.003E-05
   7.493	3.568E-02	6.939E-06
   7.652	3.567E-02	4.783E-06
   7.811	3.566E-02	3.286E-06
   7.970	3.566E-02	2.250E-06
   8.129	3.565E-02	1.535E-06
   8.288	3.565E-02	1.044E-06
   8.447	3.565E-02	7.082E-07
   8.606	3.565E-02	4.787E-07
   8.765	3.565E-02	3.225E-07
   8.924	3.564E-02	2.166E-07
   9.083	3.564E-02	1.469E-07
   9.242	3.564E-02	9.940E-08
   9.401	3.564E-02	6.712E-08
   9.560	3.564E-02	4.522E-08
   9.719	3.564E-02	3.040E-08
   9.878	3.564E-02	2.039E-08
  10.037	3.564E-02	1.364E-08
  10.196	3.564E-02	9.111E-09
  10.355	3.564E-02	6.071E-09
  10.514	3.564E-02	4.036E-09
  10.673	3.564E-02	2.678E-09
  10.832	3.564E-02	1.772E-09
  10.991	3.564E-02	1.171E-09
  11.150	3.564E-02	7.715E-10
  11.309	3.564E-02	5.073E-10
  11.468	3.564E-02	3.328E-10
  11.627	3.564E-02	2.186E-10
  11.786	3.564E-02	1.447E-10
  11.945	3.564E-02	9.504E-11
  12.104	3.564E-02	6.271E-11
  12.263	3.564E-02	4.131E-11
  12.422	3.564E-02	2.717E-11
  12.581	3.564E-02	1.784E-11
  12.740	3.564E-02	1.169E-11
  12.899	3.564E-02	7.654E-12
  13.058	3.564E-02	5.001E-12
  13.217	3.564E-02	3.263E-12
  13.376	3.564E-02	2.125E-12
  13.535	3.564E-02	1.381E-12
  13.694	3.564E-02	8.965E-13
  13.853	3.564E-02	5.808E-13
  14.012	3.564E-02	0.000E+00
  14.171	3.564E-02	0.000E+00
  14.330	3.564E-02	0.000E+00
  14.489	3.564E-02	0.000E+00
  14.648	3.564E-02	0.000E+00
  14.807	3.564E-02	0.000E+00
  14.966	3.564E-02	0.000E+00
  15.125	3.564E-02	0.000E+00
  15.284	3.564E-02	0.000E+00
  15.443	3.564E-02	0.000E+00
  15.602	3.564E-02	0.000E+00
  15.761	3.564E-02	0.000E+00
  15.920	3.564E-02	0.000E+00

D^{*+} RAA (not shown)
ptmin (GeV)	RAA	RAA error
   0.179	8.250E-01	1.383E-01
   0.338	8.372E-01	1.404E-01
   0.497	8.540E-01	1.433E-01
   0.656	8.718E-01	1.465E-01
   0.815	8.864E-01	1.490E-01
   0.974	8.939E-01	1.503E-01
   1.133	8.904E-01	1.497E-01
   1.292	8.748E-01	1.470E-01
   1.451	8.465E-01	1.420E-01
   1.611	8.062E-01	1.350E-01
   1.769	7.554E-01	1.261E-01
   1.928	6.966E-01	1.158E-01
   2.087	6.325E-01	1.045E-01
   2.246	5.659E-01	9.288E-02
   2.405	4.994E-01	8.123E-02
   2.564	4.351E-01	6.998E-02
   2.723	3.748E-01	5.941E-02
   2.882	3.197E-01	4.976E-02
   3.041	2.704E-01	4.112E-02
   3.200	2.273E-01	3.356E-02
   3.359	1.902E-01	2.707E-02
   3.518	1.589E-01	2.158E-02
   3.677	1.330E-01	1.706E-02
   3.836	1.123E-01	1.343E-02
   3.995	9.549E-02	1.048E-02
   4.154	8.196E-02	8.112E-03
   4.313	7.119E-02	6.227E-03
   4.472	6.272E-02	4.743E-03
   4.631	5.611E-02	3.585E-03
   4.790	5.101E-02	2.691E-03
   4.949	4.710E-02	2.007E-03
   5.108	4.413E-02	1.486E-03
   5.267	4.189E-02	1.094E-03
   5.426	4.021E-02	8.002E-04
   5.585	3.897E-02	5.819E-04
   5.744	3.805E-02	4.208E-04
   5.903	3.737E-02	3.026E-04
   6.062	3.688E-02	2.164E-04
   6.221	3.652E-02	1.540E-04
   6.380	3.627E-02	1.098E-04
   6.539	3.609E-02	7.826E-05
   6.698	3.596E-02	5.557E-05
   6.857	3.587E-02	3.930E-05
   7.016	3.580E-02	2.769E-05
   7.175	3.575E-02	1.943E-05
   7.334	3.572E-02	1.359E-05
   7.493	3.570E-02	9.469E-06
   7.652	3.568E-02	6.575E-06
   7.811	3.567E-02	4.550E-06
   7.970	3.566E-02	3.137E-06
   8.129	3.566E-02	2.156E-06
   8.288	3.565E-02	1.477E-06
   8.447	3.565E-02	1.009E-06
   8.606	3.565E-02	6.865E-07
   8.765	3.565E-02	4.657E-07
   8.924	3.565E-02	3.149E-07
   9.083	3.564E-02	2.149E-07
   9.242	3.564E-02	1.463E-07
   9.401	3.564E-02	9.943E-08
   9.560	3.564E-02	6.740E-08
   9.719	3.564E-02	4.558E-08
   9.878	3.564E-02	3.075E-08
  10.037	3.564E-02	2.070E-08
  10.196	3.564E-02	1.390E-08
  10.355	3.564E-02	9.317E-09
  10.514	3.564E-02	6.229E-09
  10.673	3.564E-02	4.156E-09
  10.832	3.564E-02	2.766E-09
  10.991	3.564E-02	1.837E-09
  11.150	3.564E-02	1.217E-09
  11.309	3.564E-02	8.044E-10
  11.468	3.564E-02	5.305E-10
  11.627	3.564E-02	3.503E-10
  11.786	3.564E-02	2.330E-10
  11.945	3.564E-02	1.538E-10
  12.104	3.564E-02	1.019E-10
  12.263	3.564E-02	6.746E-11
  12.422	3.564E-02	4.457E-11
  12.581	3.564E-02	2.940E-11
  12.740	3.564E-02	1.936E-11
  12.899	3.564E-02	1.273E-11
  13.058	3.564E-02	8.352E-12
  13.217	3.564E-02	5.472E-12
  13.376	3.564E-02	3.579E-12
  13.535	3.564E-02	2.336E-12
  13.694	3.564E-02	1.522E-12
  13.853	3.564E-02	9.904E-13
  14.012	3.564E-02	0.000E+00
  14.171	3.564E-02	0.000E+00
  14.330	3.564E-02	0.000E+00
  14.489	3.564E-02	0.000E+00
  14.648	3.564E-02	0.000E+00
  14.807	3.564E-02	0.000E+00
  14.966	3.564E-02	0.000E+00
  15.125	3.564E-02	0.000E+00
  15.284	3.564E-02	0.000E+00
  15.443	3.564E-02	0.000E+00
  15.602	3.564E-02	0.000E+00
  15.761	3.564E-02	0.000E+00
  15.920	3.564E-02	0.000E+00

D^{+}_{s} RAA (not shown):
ptmin (GeV)	RAA	RAA error
   0.179	1.389E+00	2.371E-01
   0.338	1.418E+00	2.422E-01
   0.497	1.460E+00	2.495E-01
   0.656	1.507E+00	2.578E-01
   0.815	1.552E+00	2.657E-01
   0.974	1.587E+00	2.717E-01
   1.133	1.602E+00	2.744E-01
   1.292	1.595E+00	2.731E-01
   1.451	1.562E+00	2.674E-01
   1.611	1.504E+00	2.572E-01
   1.769	1.423E+00	2.430E-01
   1.928	1.322E+00	2.253E-01
   2.087	1.207E+00	2.051E-01
   2.246	1.083E+00	1.835E-01
   2.405	9.567E-01	1.613E-01
   2.564	8.322E-01	1.395E-01
   2.723	7.136E-01	1.187E-01
   2.882	6.040E-01	9.955E-02
   3.041	5.052E-01	8.226E-02
   3.200	4.184E-01	6.704E-02
   3.359	3.435E-01	5.393E-02
   3.518	2.802E-01	4.284E-02
   3.677	2.281E-01	3.371E-02
   3.836	1.865E-01	2.642E-02
   3.995	1.527E-01	2.050E-02
   4.154	1.256E-01	1.576E-02
   4.313	1.042E-01	1.202E-02
   4.472	8.750E-02	9.083E-03
   4.631	7.454E-02	6.813E-03
   4.790	6.460E-02	5.071E-03
   4.949	5.704E-02	3.748E-03
   5.108	5.135E-02	2.751E-03
   5.267	4.710E-02	2.006E-03
   5.426	4.394E-02	1.454E-03
   5.585	4.162E-02	1.047E-03
   5.744	3.992E-02	7.495E-04
   5.903	3.869E-02	5.335E-04
   6.062	3.780E-02	3.777E-04
   6.221	3.716E-02	2.660E-04
   6.380	3.672E-02	1.877E-04
   6.539	3.640E-02	1.325E-04
   6.698	3.618E-02	9.316E-05
   6.857	3.602E-02	6.524E-05
   7.016	3.590E-02	4.550E-05
   7.175	3.582E-02	3.162E-05
   7.334	3.577E-02	2.190E-05
   7.493	3.573E-02	1.511E-05
   7.652	3.570E-02	1.039E-05
   7.811	3.568E-02	7.117E-06
   7.970	3.567E-02	4.861E-06
   8.129	3.566E-02	3.309E-06
   8.288	3.566E-02	2.245E-06
   8.447	3.565E-02	1.518E-06
   8.606	3.565E-02	1.024E-06
   8.765	3.565E-02	6.881E-07
   8.924	3.565E-02	4.610E-07
   9.083	3.565E-02	3.117E-07
   9.242	3.564E-02	2.105E-07
   9.401	3.564E-02	1.418E-07
   9.560	3.564E-02	9.527E-08
   9.719	3.564E-02	6.388E-08
   9.878	3.564E-02	4.274E-08
  10.037	3.564E-02	2.853E-08
  10.196	3.564E-02	1.901E-08
  10.355	3.564E-02	1.263E-08
  10.514	3.564E-02	8.379E-09
  10.673	3.564E-02	5.545E-09
  10.832	3.564E-02	3.662E-09
  10.991	3.564E-02	2.413E-09
  11.150	3.564E-02	1.586E-09
  11.309	3.564E-02	1.041E-09
  11.468	3.564E-02	6.811E-10
  11.627	3.564E-02	4.464E-10
  11.786	3.564E-02	2.948E-10
  11.945	3.564E-02	1.932E-10
  12.104	3.564E-02	1.272E-10
  12.263	3.564E-02	8.358E-11
  12.422	3.564E-02	5.485E-11
  12.581	3.564E-02	3.593E-11
  12.740	3.564E-02	2.351E-11
  12.899	3.564E-02	1.535E-11
  13.058	3.564E-02	1.001E-11
  13.217	3.564E-02	6.515E-12
  13.376	3.564E-02	4.234E-12
  13.535	3.564E-02	2.747E-12
  13.694	3.564E-02	1.779E-12
  13.853	3.564E-02	1.150E-12
  14.012	3.564E-02	0.000E+00
  14.171	3.564E-02	0.000E+00
  14.330	3.564E-02	0.000E+00
  14.489	3.564E-02	0.000E+00
  14.648	3.564E-02	0.000E+00
  14.807	3.564E-02	0.000E+00
  14.966	3.564E-02	0.000E+00
  15.125	3.564E-02	0.000E+00
  15.284	3.564E-02	0.000E+00
  15.443	3.564E-02	0.000E+00
  15.602	3.564E-02	0.000E+00
  15.761	3.564E-02	0.000E+00
  15.920	3.564E-02	0.000E+00

===============++++++++++++++++++++++++++++++++++++++++++================

Ratio D^{+}/D^{0} (Fig. 8)
ptmin (GeV)	Ratio	Ratio error
   0.179	4.289E-01	2.673E-03
   0.338	4.285E-01	2.498E-03
   0.497	4.281E-01	2.245E-03
   0.656	4.277E-01	1.945E-03
   0.815	4.276E-01	1.623E-03
   0.974	4.278E-01	1.297E-03
   1.133	4.284E-01	9.759E-04
   1.292	4.294E-01	6.628E-04
   1.451	4.309E-01	4.051E-04
   1.611	4.328E-01	2.920E-04
   1.769	4.352E-01	4.959E-04
   1.928	4.379E-01	8.806E-04
   2.087	4.410E-01	1.341E-03
   2.246	4.444E-01	1.887E-03
   2.405	4.480E-01	2.540E-03
   2.564	4.517E-01	3.330E-03
   2.723	4.556E-01	4.290E-03
   2.882	4.594E-01	5.460E-03
   3.041	4.631E-01	6.879E-03
   3.200	4.666E-01	8.587E-03
   3.359	4.696E-01	1.061E-02
   3.518	4.722E-01	1.297E-02
   3.677	4.739E-01	1.562E-02
   3.836	4.749E-01	1.848E-02
   3.995	4.752E-01	2.167E-02
   4.154	4.747E-01	2.489E-02
   4.313	4.734E-01	2.796E-02
   4.472	4.716E-01	3.072E-02
   4.631	4.692E-01	3.304E-02
   4.790	4.667E-01	3.485E-02
   4.949	4.641E-01	3.616E-02
   5.108	4.617E-01	3.700E-02
   5.267	4.595E-01	3.748E-02
   5.426	4.576E-01	3.769E-02
   5.585	4.560E-01	3.774E-02
   5.744	4.547E-01	3.769E-02
   5.903	4.537E-01	3.763E-02
   6.062	4.529E-01	3.760E-02
   6.221	4.523E-01	3.765E-02
   6.380	4.519E-01	3.780E-02
   6.539	4.516E-01	3.808E-02
   6.698	4.513E-01	3.848E-02
   6.857	4.512E-01	3.903E-02
   7.016	4.510E-01	3.972E-02
   7.175	4.510E-01	4.054E-02
   7.334	4.509E-01	4.149E-02
   7.493	4.509E-01	4.256E-02
   7.652	4.509E-01	4.374E-02
   7.811	4.508E-01	4.503E-02
   7.970	4.508E-01	4.641E-02
   8.129	4.508E-01	4.787E-02
   8.288	4.508E-01	4.941E-02
   8.447	4.508E-01	5.101E-02
   8.606	4.508E-01	5.268E-02
   8.765	4.508E-01	5.439E-02
   8.924	4.508E-01	5.615E-02
   9.083	4.508E-01	5.794E-02
   9.242	4.508E-01	5.977E-02
   9.401	4.508E-01	6.162E-02
   9.560	4.508E-01	6.350E-02
   9.719	4.508E-01	6.539E-02
   9.878	4.508E-01	6.730E-02
  10.037	4.508E-01	6.923E-02
  10.196	4.508E-01	7.116E-02
  10.355	4.508E-01	7.309E-02
  10.514	4.508E-01	7.504E-02
  10.673	4.508E-01	7.698E-02
  10.832	4.508E-01	7.893E-02
  10.991	4.508E-01	8.087E-02
  11.150	4.508E-01	8.281E-02
  11.309	4.508E-01	8.475E-02
  11.468	4.508E-01	8.669E-02
  11.627	4.507E-01	8.861E-02
  11.786	4.507E-01	9.053E-02
  11.945	4.507E-01	9.245E-02
  12.104	4.507E-01	9.436E-02
  12.263	4.507E-01	9.625E-02
  12.422	4.507E-01	9.814E-02
  12.581	4.507E-01	1.000E-01
  12.740	4.507E-01	1.019E-01
  12.899	4.506E-01	1.038E-01
  13.058	4.506E-01	1.056E-01
  13.217	4.506E-01	1.074E-01
  13.376	4.506E-01	1.093E-01
  13.535	4.506E-01	1.111E-01
  13.694	4.506E-01	1.129E-01
  13.853	4.506E-01	1.147E-01
  14.012	4.505E-01	1.165E-01
  14.171	4.505E-01	1.182E-01
  14.330	4.505E-01	1.200E-01
  14.489	4.505E-01	1.217E-01
  14.648	4.505E-01	1.235E-01
  14.807	4.505E-01	1.252E-01
  14.966	4.505E-01	1.269E-01
  15.125	4.504E-01	1.286E-01
  15.284	4.504E-01	1.303E-01
  15.443	4.504E-01	1.320E-01
  15.602	4.504E-01	1.336E-01
  15.761	4.504E-01	1.353E-01
  15.920	4.504E-01	1.369E-01

Ratio D^{*+}/D^{0} (Fig. 8):
ptmin (GeV)	Ratio	Ratio error
   0.179	3.400E-01	2.010E-03
   0.338	3.415E-01	1.897E-03
   0.497	3.442E-01	1.733E-03
   0.656	3.482E-01	1.537E-03
   0.815	3.537E-01	1.324E-03
   0.974	3.607E-01	1.105E-03
   1.133	3.691E-01	8.825E-04
   1.292	3.788E-01	6.582E-04
   1.451	3.896E-01	4.555E-04
   1.611	4.014E-01	3.496E-04
   1.769	4.140E-01	4.713E-04
   1.928	4.272E-01	7.892E-04
   2.087	4.409E-01	1.223E-03
   2.246	4.549E-01	1.776E-03
   2.405	4.692E-01	2.478E-03
   2.564	4.835E-01	3.371E-03
   2.723	4.977E-01	4.506E-03
   2.882	5.117E-01	5.945E-03
   3.041	5.251E-01	7.758E-03
   3.200	5.377E-01	1.002E-02
   3.359	5.492E-01	1.278E-02
   3.518	5.592E-01	1.607E-02
   3.677	5.673E-01	1.984E-02
   3.836	5.731E-01	2.390E-02
   3.995	5.767E-01	2.816E-02
   4.154	5.781E-01	3.239E-02
   4.313	5.774E-01	3.635E-02
   4.472	5.749E-01	3.977E-02
   4.631	5.712E-01	4.251E-02
   4.790	5.669E-01	4.449E-02
   4.949	5.623E-01	4.577E-02
   5.108	5.580E-01	4.645E-02
   5.267	5.542E-01	4.669E-02
   5.426	5.511E-01	4.664E-02
   5.585	5.488E-01	4.643E-02
   5.744	5.471E-01	4.617E-02
   5.903	5.461E-01	4.594E-02
   6.062	5.456E-01	4.579E-02
   6.221	5.454E-01	4.575E-02
   6.380	5.457E-01	4.587E-02
   6.539	5.461E-01	4.614E-02
   6.698	5.467E-01	4.658E-02
   6.857	5.474E-01	4.720E-02
   7.016	5.482E-01	4.798E-02
   7.175	5.489E-01	4.893E-02
   7.334	5.497E-01	5.003E-02
   7.493	5.505E-01	5.129E-02
   7.652	5.512E-01	5.268E-02
   7.811	5.519E-01	5.420E-02
   7.970	5.526E-01	5.585E-02
   8.129	5.532E-01	5.759E-02
   8.288	5.538E-01	5.944E-02
   8.447	5.544E-01	6.136E-02
   8.606	5.549E-01	6.337E-02
   8.765	5.553E-01	6.544E-02
   8.924	5.558E-01	6.757E-02
   9.083	5.562E-01	6.975E-02
   9.242	5.566E-01	7.198E-02
   9.401	5.569E-01	7.424E-02
   9.560	5.572E-01	7.653E-02
   9.719	5.575E-01	7.885E-02
   9.878	5.577E-01	8.119E-02
  10.037	5.580E-01	8.355E-02
  10.196	5.582E-01	8.592E-02
  10.355	5.584E-01	8.831E-02
  10.514	5.585E-01	9.070E-02
  10.673	5.587E-01	9.309E-02
  10.832	5.588E-01	9.549E-02
  10.991	5.589E-01	9.789E-02
  11.150	5.590E-01	1.003E-01
  11.309	5.591E-01	1.027E-01
  11.468	5.591E-01	1.051E-01
  11.627	5.592E-01	1.074E-01
  11.786	5.592E-01	1.098E-01
  11.945	5.593E-01	1.122E-01
  12.104	5.593E-01	1.145E-01
  12.263	5.593E-01	1.169E-01
  12.422	5.593E-01	1.192E-01
  12.581	5.593E-01	1.215E-01
  12.740	5.592E-01	1.238E-01
  12.899	5.592E-01	1.261E-01
  13.058	5.592E-01	1.284E-01
  13.217	5.591E-01	1.307E-01
  13.376	5.591E-01	1.329E-01
  13.535	5.590E-01	1.352E-01
  13.694	5.590E-01	1.374E-01
  13.853	5.589E-01	1.396E-01
  14.012	5.588E-01	1.418E-01
  14.171	5.587E-01	1.440E-01
  14.330	5.586E-01	1.462E-01
  14.489	5.586E-01	1.483E-01
  14.648	5.585E-01	1.504E-01
  14.807	5.584E-01	1.526E-01
  14.966	5.583E-01	1.547E-01
  15.125	5.582E-01	1.568E-01
  15.284	5.580E-01	1.588E-01
  15.443	5.579E-01	1.609E-01
  15.602	5.578E-01	1.629E-01
  15.761	5.577E-01	1.650E-01
  15.920	5.576E-01	1.670E-01

Ratio D^{+}_{s}/D^{0} (Fig. 8):
ptmin (GeV)	Ratio	Ratio error
   0.179	3.136E-01	3.356E-03
   0.338	3.148E-01	3.204E-03
   0.497	3.168E-01	2.989E-03
   0.656	3.196E-01	2.741E-03
   0.815	3.234E-01	2.486E-03
   0.974	3.281E-01	2.243E-03
   1.133	3.335E-01	2.023E-03
   1.292	3.396E-01	1.831E-03
   1.451	3.462E-01	1.677E-03
   1.611	3.531E-01	1.636E-03
   1.769	3.601E-01	1.928E-03
   1.928	3.671E-01	2.449E-03
   2.087	3.740E-01	3.110E-03
   2.246	3.805E-01	3.924E-03
   2.405	3.866E-01	4.926E-03
   2.564	3.919E-01	6.163E-03
   2.723	3.962E-01	7.688E-03
   2.882	3.993E-01	9.559E-03
   3.041	4.009E-01	1.184E-02
   3.200	4.006E-01	1.457E-02
   3.359	3.980E-01	1.778E-02
   3.518	3.927E-01	2.144E-02
   3.677	3.847E-01	2.544E-02
   3.836	3.740E-01	2.952E-02
   3.995	3.607E-01	3.357E-02
   4.154	3.453E-01	3.735E-02
   4.313	3.283E-01	4.061E-02
   4.472	3.107E-01	4.321E-02
   4.631	2.934E-01	4.509E-02
   4.790	2.773E-01	4.630E-02
   4.949	2.628E-01	4.696E-02
   5.108	2.505E-01	4.723E-02
   5.267	2.404E-01	4.726E-02
   5.426	2.325E-01	4.717E-02
   5.585	2.264E-01	4.703E-02
   5.744	2.219E-01	4.692E-02
   5.903	2.187E-01	4.684E-02
   6.062	2.166E-01	4.683E-02
   6.221	2.153E-01	4.689E-02
   6.380	2.146E-01	4.702E-02
   6.539	2.143E-01	4.723E-02
   6.698	2.144E-01	4.750E-02
   6.857	2.146E-01	4.785E-02
   7.016	2.151E-01	4.826E-02
   7.175	2.156E-01	4.874E-02
   7.334	2.162E-01	4.930E-02
   7.493	2.169E-01	4.991E-02
   7.652	2.176E-01	5.060E-02
   7.811	2.184E-01	5.135E-02
   7.970	2.191E-01	5.216E-02
   8.129	2.199E-01	5.303E-02
   8.288	2.207E-01	5.396E-02
   8.447	2.214E-01	5.495E-02
   8.606	2.222E-01	5.599E-02
   8.765	2.230E-01	5.708E-02
   8.924	2.237E-01	5.822E-02
   9.083	2.245E-01	5.941E-02
   9.242	2.252E-01	6.064E-02
   9.401	2.260E-01	6.190E-02
   9.560	2.267E-01	6.321E-02
   9.719	2.274E-01	6.455E-02
   9.878	2.281E-01	6.592E-02
  10.037	2.288E-01	6.733E-02
  10.196	2.295E-01	6.876E-02
  10.355	2.302E-01	7.021E-02
  10.514	2.309E-01	7.169E-02
  10.673	2.316E-01	7.320E-02
  10.832	2.323E-01	7.472E-02
  10.991	2.329E-01	7.626E-02
  11.150	2.336E-01	7.781E-02
  11.309	2.343E-01	7.939E-02
  11.468	2.349E-01	8.097E-02
  11.627	2.356E-01	8.257E-02
  11.786	2.362E-01	8.418E-02
  11.945	2.368E-01	8.580E-02
  12.104	2.375E-01	8.743E-02
  12.263	2.381E-01	8.906E-02
  12.422	2.387E-01	9.070E-02
  12.581	2.393E-01	9.235E-02
  12.740	2.399E-01	9.401E-02
  12.899	2.405E-01	9.567E-02
  13.058	2.411E-01	9.733E-02
  13.217	2.417E-01	9.900E-02
  13.376	2.423E-01	1.007E-01
  13.535	2.429E-01	1.023E-01
  13.694	2.435E-01	1.040E-01
  13.853	2.441E-01	1.057E-01
  14.012	2.446E-01	1.074E-01
  14.171	2.452E-01	1.090E-01
  14.330	2.457E-01	1.107E-01
  14.489	2.463E-01	1.124E-01
  14.648	2.469E-01	1.140E-01
  14.807	2.474E-01	1.157E-01
  14.966	2.479E-01	1.174E-01
  15.125	2.485E-01	1.191E-01
  15.284	2.490E-01	1.207E-01
  15.443	2.496E-01	1.224E-01
  15.602	2.501E-01	1.241E-01
  15.761	2.506E-01	1.257E-01
  15.920	2.511E-01	1.274E-01

Ratio Lambda_{c}^{+}/D^{0} (Fig. 8):
ptmin (GeV)	Ratio	Ratio error
   0.179	1.780E-01	1.462E-02
   0.338	1.790E-01	1.374E-02
   0.497	1.809E-01	1.248E-02
   0.656	1.842E-01	1.101E-02
   0.815	1.891E-01	9.461E-03
   0.974	1.960E-01	7.932E-03
   1.133	2.050E-01	6.487E-03
   1.292	2.160E-01	5.179E-03
   1.451	2.290E-01	4.351E-03
   1.611	2.441E-01	4.943E-03
   1.769	2.610E-01	6.154E-03
   1.928	2.796E-01	7.559E-03
   2.087	2.996E-01	9.137E-03
   2.246	3.209E-01	1.092E-02
   2.405	3.432E-01	1.296E-02
   2.564	3.663E-01	1.530E-02
   2.723	3.899E-01	1.799E-02
   2.882	4.137E-01	2.109E-02
   3.041	4.371E-01	2.478E-02
   3.200	4.589E-01	2.982E-02
   3.359	4.790E-01	3.562E-02
   3.518	4.966E-01	4.215E-02
   3.677	5.107E-01	4.924E-02
   3.836	5.203E-01	5.652E-02
   3.995	5.256E-01	6.391E-02
   4.154	5.262E-01	7.109E-02
   4.313	5.231E-01	7.843E-02
   4.472	5.169E-01	8.570E-02
   4.631	5.073E-01	9.167E-02
   4.790	4.953E-01	9.624E-02
   4.949	4.819E-01	9.952E-02
   5.108	4.680E-01	1.018E-01
   5.267	4.542E-01	1.033E-01
   5.426	4.411E-01	1.045E-01
   5.585	4.290E-01	1.056E-01
   5.744	4.179E-01	1.069E-01
   5.903	4.079E-01	1.084E-01
   6.062	3.989E-01	1.102E-01
   6.221	3.907E-01	1.124E-01
   6.380	3.833E-01	1.149E-01
   6.539	3.765E-01	1.177E-01
   6.698	3.703E-01	1.208E-01
   6.857	3.644E-01	1.242E-01
   7.016	3.589E-01	1.277E-01
   7.175	3.537E-01	1.314E-01
   7.334	3.488E-01	1.352E-01
   7.493	3.441E-01	1.391E-01
   7.652	3.396E-01	1.430E-01
   7.811	3.352E-01	1.470E-01
   7.970	3.310E-01	1.509E-01
   8.129	3.269E-01	1.549E-01
   8.288	3.230E-01	1.588E-01
   8.447	3.192E-01	1.627E-01
   8.606	3.155E-01	1.666E-01
   8.765	3.118E-01	1.704E-01
   8.924	3.083E-01	1.741E-01
   9.083	3.049E-01	1.778E-01
   9.242	3.016E-01	1.814E-01
   9.401	2.984E-01	1.849E-01
   9.560	2.952E-01	1.884E-01
   9.719	2.921E-01	1.918E-01
   9.878	2.891E-01	1.951E-01
  10.037	2.862E-01	1.983E-01
  10.196	2.833E-01	2.014E-01
  10.355	2.805E-01	2.045E-01
  10.514	2.778E-01	2.075E-01
  10.673	2.751E-01	2.104E-01
  10.832	2.725E-01	2.133E-01
  10.991	2.700E-01	2.160E-01
  11.150	2.675E-01	2.187E-01
  11.309	2.650E-01	2.214E-01
  11.468	2.627E-01	2.239E-01
  11.627	2.603E-01	2.264E-01
  11.786	2.580E-01	2.288E-01
  11.945	2.558E-01	2.312E-01


===============++++++++++++++++++++++++++++++++++++++++++================
The pT-resolved distributions (dN/dydpt, RAA and spectra ratios to D^{0}) for 5.02 TeV, 30-50% PbPb centrality including core and corona contributions for different particle species (D^{0}, D^{+},  D^{*+},  D_{s}^{+} and Lambda_{c}^{+})

D^{0} spectra (Fig. 11):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	1.563E-01	2.239E-02
   0.338	2.873E-01	4.104E-02
   0.497	4.040E-01	5.741E-02
   0.656	4.987E-01	7.040E-02
   0.815	5.650E-01	7.909E-02
   0.974	5.989E-01	8.297E-02
   1.133	6.003E-01	8.211E-02
   1.292	5.737E-01	7.729E-02
   1.451	5.260E-01	6.961E-02
   1.611	4.649E-01	6.060E-02
   1.769	3.980E-01	5.158E-02
   1.928	3.315E-01	4.273E-02
   2.087	2.698E-01	3.450E-02
   2.246	2.155E-01	2.725E-02
   2.405	1.695E-01	2.112E-02
   2.564	1.319E-01	1.612E-02
   2.723	1.020E-01	1.217E-02
   2.882	7.862E-02	9.123E-03
   3.041	6.069E-02	6.810E-03
   3.200	4.709E-02	5.085E-03
   3.359	3.685E-02	3.811E-03
   3.518	2.915E-02	2.878E-03
   3.677	2.339E-02	2.199E-03
   3.836	1.906E-02	1.709E-03
   3.995	1.575E-02	1.345E-03
   4.154	1.318E-02	1.075E-03
   4.313	1.116E-02	8.710E-04
   4.472	9.552E-03	7.154E-04
   4.631	8.250E-03	5.951E-04
   4.790	7.183E-03	5.006E-04
   4.949	6.296E-03	4.254E-04
   5.108	5.549E-03	3.648E-04
   5.267	4.914E-03	3.154E-04
   5.426	4.369E-03	2.747E-04
   5.585	3.898E-03	2.409E-04
   5.744	3.489E-03	2.127E-04
   5.903	3.130E-03	1.891E-04
   6.062	2.815E-03	1.691E-04
   6.221	2.538E-03	1.523E-04
   6.380	2.292E-03	1.379E-04
   6.539	2.074E-03	1.257E-04
   6.698	1.881E-03	1.152E-04
   6.857	1.708E-03	1.062E-04
   7.016	1.553E-03	9.841E-05
   7.175	1.415E-03	9.160E-05
   7.334	1.291E-03	8.562E-05
   7.493	1.180E-03	8.033E-05
   7.652	1.080E-03	7.562E-05
   7.811	9.898E-04	7.139E-05
   7.970	9.083E-04	6.756E-05
   8.129	8.347E-04	6.407E-05
   8.288	7.680E-04	6.086E-05
   8.447	7.076E-04	5.791E-05
   8.606	6.527E-04	5.516E-05
   8.765	6.028E-04	5.261E-05
   8.924	5.574E-04	5.021E-05
   9.083	5.160E-04	4.797E-05
   9.242	4.781E-04	4.585E-05
   9.401	4.436E-04	4.385E-05
   9.560	4.120E-04	4.196E-05
   9.719	3.830E-04	4.017E-05
   9.878	3.564E-04	3.847E-05
  10.037	3.320E-04	3.685E-05
  10.196	3.096E-04	3.531E-05
  10.355	2.889E-04	3.385E-05
  10.514	2.699E-04	3.245E-05
  10.673	2.523E-04	3.112E-05
  10.832	2.361E-04	2.986E-05
  10.991	2.212E-04	2.865E-05
  11.150	2.073E-04	2.749E-05
  11.309	1.945E-04	2.639E-05
  11.468	1.826E-04	2.534E-05
  11.627	1.716E-04	2.433E-05
  11.786	1.613E-04	2.337E-05
  11.945	1.518E-04	2.246E-05
  12.104	1.429E-04	2.158E-05
  12.263	1.347E-04	2.074E-05
  12.422	1.270E-04	1.994E-05
  12.581	1.199E-04	1.917E-05
  12.740	1.132E-04	1.844E-05
  12.899	1.069E-04	1.774E-05
  13.058	1.011E-04	1.707E-05
  13.217	9.566E-05	1.643E-05
  13.376	9.056E-05	1.582E-05
  13.535	8.578E-05	1.523E-05
  13.694	8.130E-05	1.467E-05
  13.853	7.709E-05	1.413E-05
  14.012	7.315E-05	1.361E-05
  14.171	6.944E-05	1.312E-05
  14.330	6.596E-05	1.264E-05
  14.489	6.269E-05	1.219E-05
  14.648	5.961E-05	1.175E-05
  14.807	5.671E-05	1.134E-05
  14.966	5.397E-05	1.094E-05
  15.125	5.140E-05	1.056E-05
  15.284	4.897E-05	1.019E-05
  15.443	4.668E-05	9.835E-06
  15.602	4.451E-05	9.497E-06
  15.761	4.247E-05	9.172E-06
  15.920	4.053E-05	8.860E-06


Lambda_{c}^{+} spectra (Fig. 11):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	3.669E-02	8.012E-03
   0.338	6.750E-02	1.417E-02
   0.497	9.525E-02	1.880E-02
   0.656	1.187E-01	2.161E-02
   0.815	1.367E-01	2.263E-02
   0.974	1.487E-01	2.211E-02
   1.133	1.544E-01	2.044E-02
   1.292	1.540E-01	1.814E-02
   1.451	1.482E-01	1.617E-02
   1.611	1.383E-01	1.610E-02
   1.769	1.255E-01	1.614E-02
   1.928	1.110E-01	1.558E-02
   2.087	9.594E-02	1.452E-02
   2.246	8.132E-02	1.312E-02
   2.405	6.775E-02	1.158E-02
   2.564	5.565E-02	1.001E-02
   2.723	4.520E-02	8.516E-03
   2.882	3.639E-02	7.158E-03
   3.041	2.914E-02	5.963E-03
   3.200	2.327E-02	4.936E-03
   3.359	1.859E-02	4.071E-03
   3.518	1.488E-02	3.352E-03
   3.677	1.198E-02	2.762E-03
   3.836	9.720E-03	2.282E-03
   3.995	7.946E-03	1.891E-03
   4.154	6.549E-03	1.573E-03
   4.313	5.443E-03	1.314E-03
   4.472	4.562E-03	1.105E-03
   4.631	3.855E-03	9.353E-04
   4.790	3.282E-03	7.976E-04
   4.949	2.814E-03	6.858E-04
   5.108	2.427E-03	5.948E-04
   5.267	2.105E-03	5.207E-04
   5.426	1.835E-03	4.600E-04
   5.585	1.607E-03	4.100E-04
   5.744	1.412E-03	3.687E-04
   5.903	1.245E-03	3.342E-04
   6.062	1.101E-03	3.050E-04
   6.221	9.770E-04	2.802E-04
   6.380	8.689E-04	2.588E-04
   6.539	7.745E-04	2.400E-04
   6.698	6.920E-04	2.235E-04
   6.857	6.195E-04	2.087E-04
   7.016	5.557E-04	1.953E-04
   7.175	4.994E-04	1.832E-04
   7.334	4.496E-04	1.721E-04
   7.493	4.055E-04	1.618E-04
   7.652	3.664E-04	1.523E-04
   7.811	3.316E-04	1.435E-04
   7.970	3.005E-04	1.353E-04
   8.129	2.728E-04	1.276E-04
   8.288	2.480E-04	1.204E-04
   8.447	2.258E-04	1.137E-04
   8.606	2.059E-04	1.073E-04
   8.765	1.880E-04	1.014E-04
   8.924	1.719E-04	9.580E-05
   9.083	1.573E-04	9.056E-05
   9.242	1.442E-04	8.562E-05
   9.401	1.323E-04	8.098E-05
   9.560	1.216E-04	7.661E-05
   9.719	1.119E-04	7.250E-05
   9.878	1.030E-04	6.863E-05
  10.037	9.501E-05	6.498E-05
  10.196	8.771E-05	6.155E-05
  10.355	8.105E-05	5.832E-05
  10.514	7.497E-05	5.527E-05
  10.673	6.943E-05	5.240E-05
  10.832	6.435E-05	4.970E-05
  10.991	5.971E-05	4.715E-05
  11.150	5.545E-05	4.474E-05
  11.309	5.155E-05	4.248E-05
  11.468	4.796E-05	4.034E-05
  11.627	4.466E-05	3.832E-05
  11.786	4.163E-05	3.642E-05
  11.945	3.883E-05	3.462E-05

D^{+} spectra (not shown):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	6.713E-02	9.602E-03
   0.338	1.233E-01	1.758E-02
   0.497	1.732E-01	2.457E-02
   0.656	2.137E-01	3.011E-02
   0.815	2.421E-01	3.382E-02
   0.974	2.569E-01	3.550E-02
   1.133	2.579E-01	3.519E-02
   1.292	2.472E-01	3.321E-02
   1.451	2.275E-01	3.002E-02
   1.611	2.020E-01	2.624E-02
   1.769	1.740E-01	2.246E-02
   1.928	1.458E-01	1.874E-02
   2.087	1.195E-01	1.525E-02
   2.246	9.609E-02	1.214E-02
   2.405	7.614E-02	9.488E-03
   2.564	5.966E-02	7.306E-03
   2.723	4.641E-02	5.561E-03
   2.882	3.598E-02	4.199E-03
   3.041	2.790E-02	3.156E-03
   3.200	2.172E-02	2.370E-03
   3.359	1.702E-02	1.784E-03
   3.518	1.348E-02	1.351E-03
   3.677	1.080E-02	1.034E-03
   3.836	8.791E-03	8.024E-04
   3.995	7.245E-03	6.306E-04
   4.154	6.046E-03	5.023E-04
   4.313	5.105E-03	4.055E-04
   4.472	4.357E-03	3.316E-04
   4.631	3.754E-03	2.746E-04
   4.790	3.261E-03	2.300E-04
   4.949	2.853E-03	1.947E-04
   5.108	2.511E-03	1.663E-04
   5.267	2.221E-03	1.432E-04
   5.426	1.973E-03	1.243E-04
   5.585	1.759E-03	1.086E-04
   5.744	1.574E-03	9.555E-05
   5.903	1.412E-03	8.462E-05
   6.062	1.269E-03	7.541E-05
   6.221	1.144E-03	6.764E-05
   6.380	1.033E-03	6.105E-05
   6.539	9.349E-04	5.544E-05
   6.698	8.476E-04	5.064E-05
   6.857	7.697E-04	4.652E-05
   7.016	7.002E-04	4.297E-05
   7.175	6.379E-04	3.988E-05
   7.334	5.821E-04	3.719E-05
   7.493	5.320E-04	3.482E-05
   7.652	4.868E-04	3.272E-05
   7.811	4.462E-04	3.084E-05
   7.970	4.095E-04	2.915E-05
   8.129	3.763E-04	2.762E-05
   8.288	3.462E-04	2.622E-05
   8.447	3.190E-04	2.493E-05
   8.606	2.943E-04	2.374E-05
   8.765	2.718E-04	2.264E-05
   8.924	2.513E-04	2.161E-05
   9.083	2.326E-04	2.064E-05
   9.242	2.156E-04	1.973E-05
   9.401	2.000E-04	1.888E-05
   9.560	1.857E-04	1.807E-05
   9.719	1.727E-04	1.730E-05
   9.878	1.607E-04	1.657E-05
  10.037	1.497E-04	1.588E-05
  10.196	1.396E-04	1.522E-05
  10.355	1.302E-04	1.460E-05
  10.514	1.217E-04	1.400E-05
  10.673	1.138E-04	1.343E-05
  10.832	1.064E-04	1.289E-05
  10.991	9.969E-05	1.237E-05
  11.150	9.345E-05	1.188E-05
  11.309	8.766E-05	1.141E-05
  11.468	8.230E-05	1.096E-05
  11.627	7.733E-05	1.053E-05
  11.786	7.271E-05	1.011E-05
  11.945	6.842E-05	9.721E-06
  12.104	6.443E-05	9.345E-06
  12.263	6.071E-05	8.985E-06
  12.422	5.725E-05	8.640E-06
  12.581	5.402E-05	8.311E-06
  12.740	5.101E-05	7.996E-06
  12.899	4.820E-05	7.694E-06
  13.058	4.557E-05	7.406E-06
  13.217	4.311E-05	7.129E-06
  13.376	4.081E-05	6.865E-06
  13.535	3.865E-05	6.611E-06
  13.694	3.663E-05	6.369E-06
  13.853	3.474E-05	6.136E-06
  14.012	3.296E-05	5.913E-06
  14.171	3.129E-05	5.700E-06
  14.330	2.972E-05	5.496E-06
  14.489	2.824E-05	5.300E-06
  14.648	2.685E-05	5.112E-06
  14.807	2.554E-05	4.931E-06
  14.966	2.431E-05	4.758E-06
  15.125	2.315E-05	4.593E-06
  15.284	2.206E-05	4.433E-06
  15.443	2.102E-05	4.281E-06
  15.602	2.005E-05	4.134E-06
  15.761	1.913E-05	3.993E-06
  15.920	1.825E-05	3.858E-06

D^{*+} spectra (not shown):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	5.304E-02	7.580E-03
   0.338	9.801E-02	1.398E-02
   0.497	1.390E-01	1.975E-02
   0.656	1.738E-01	2.458E-02
   0.815	2.003E-01	2.813E-02
   0.974	2.167E-01	3.019E-02
   1.133	2.225E-01	3.068E-02
   1.292	2.184E-01	2.973E-02
   1.451	2.060E-01	2.762E-02
   1.611	1.875E-01	2.470E-02
   1.769	1.655E-01	2.144E-02
   1.928	1.421E-01	1.823E-02
   2.087	1.191E-01	1.515E-02
   2.246	9.793E-02	1.231E-02
   2.405	7.919E-02	9.806E-03
   2.564	6.323E-02	7.685E-03
   2.723	5.003E-02	5.943E-03
   2.882	3.937E-02	4.551E-03
   3.041	3.093E-02	3.462E-03
   3.200	2.434E-02	2.626E-03
   3.359	1.925E-02	1.992E-03
   3.518	1.534E-02	1.518E-03
   3.677	1.237E-02	1.166E-03
   3.836	1.011E-02	9.088E-04
   3.995	8.357E-03	7.164E-04
   4.154	6.994E-03	5.721E-04
   4.313	5.922E-03	4.632E-04
   4.472	5.067E-03	3.802E-04
   4.631	4.377E-03	3.161E-04
   4.790	3.813E-03	2.660E-04
   4.949	3.346E-03	2.263E-04
   5.108	2.953E-03	1.943E-04
   5.267	2.620E-03	1.682E-04
   5.426	2.335E-03	1.467E-04
   5.585	2.088E-03	1.289E-04
   5.744	1.873E-03	1.139E-04
   5.903	1.685E-03	1.012E-04
   6.062	1.520E-03	9.039E-05
   6.221	1.373E-03	8.120E-05
   6.380	1.243E-03	7.333E-05
   6.539	1.128E-03	6.658E-05
   6.698	1.025E-03	6.075E-05
   6.857	9.327E-04	5.572E-05
   7.016	8.501E-04	5.136E-05
   7.175	7.760E-04	4.755E-05
   7.334	7.093E-04	4.422E-05
   7.493	6.492E-04	4.130E-05
   7.652	5.951E-04	3.871E-05
   7.811	5.461E-04	3.640E-05
   7.970	5.018E-04	3.434E-05
   8.129	4.617E-04	3.247E-05
   8.288	4.253E-04	3.078E-05
   8.447	3.922E-04	2.924E-05
   8.606	3.622E-04	2.782E-05
   8.765	3.348E-04	2.651E-05
   8.924	3.098E-04	2.529E-05
   9.083	2.870E-04	2.415E-05
   9.242	2.661E-04	2.309E-05
   9.401	2.470E-04	2.209E-05
   9.560	2.295E-04	2.115E-05
   9.719	2.135E-04	2.026E-05
   9.878	1.988E-04	1.942E-05
  10.037	1.852E-04	1.862E-05
  10.196	1.728E-04	1.786E-05
  10.355	1.613E-04	1.714E-05
  10.514	1.507E-04	1.645E-05
  10.673	1.410E-04	1.579E-05
  10.832	1.319E-04	1.517E-05
  10.991	1.236E-04	1.457E-05
  11.150	1.159E-04	1.400E-05
  11.309	1.087E-04	1.345E-05
  11.468	1.021E-04	1.293E-05
  11.627	9.593E-05	1.243E-05
  11.786	9.021E-05	1.196E-05
  11.945	8.489E-05	1.150E-05
  12.104	7.995E-05	1.106E-05
  12.263	7.534E-05	1.065E-05
  12.422	7.104E-05	1.024E-05
  12.581	6.704E-05	9.861E-06
  12.740	6.330E-05	9.493E-06
  12.899	5.981E-05	9.141E-06
  13.058	5.654E-05	8.804E-06
  13.217	5.349E-05	8.481E-06
  13.376	5.063E-05	8.171E-06
  13.535	4.795E-05	7.874E-06
  13.694	4.544E-05	7.589E-06
  13.853	4.309E-05	7.316E-06
  14.012	4.088E-05	7.054E-06
  14.171	3.880E-05	6.803E-06
  14.330	3.685E-05	6.562E-06
  14.489	3.501E-05	6.331E-06
  14.648	3.329E-05	6.109E-06
  14.807	3.166E-05	5.896E-06
  14.966	3.013E-05	5.692E-06
  15.125	2.869E-05	5.496E-06
  15.284	2.733E-05	5.307E-06
  15.443	2.604E-05	5.127E-06
  15.602	2.483E-05	4.953E-06
  15.761	2.368E-05	4.786E-06
  15.920	2.260E-05	4.625E-06

D^{+}_{s} spectra (not shown):
ptmin (GeV)	dN/dydpt	dN/dydpt error
   0.179	4.698E-02	7.553E-03
   0.338	8.674E-02	1.385E-02
   0.497	1.228E-01	1.943E-02
   0.656	1.531E-01	2.393E-02
   0.815	1.755E-01	2.706E-02
   0.974	1.886E-01	2.867E-02
   1.133	1.920E-01	2.873E-02
   1.292	1.865E-01	2.744E-02
   1.451	1.737E-01	2.511E-02
   1.611	1.559E-01	2.218E-02
   1.769	1.353E-01	1.921E-02
   1.928	1.140E-01	1.632E-02
   2.087	9.363E-02	1.354E-02
   2.246	7.517E-02	1.098E-02
   2.405	5.919E-02	8.750E-03
   2.564	4.587E-02	6.868E-03
   2.723	3.510E-02	5.333E-03
   2.882	2.661E-02	4.112E-03
   3.041	2.006E-02	3.161E-03
   3.200	1.509E-02	2.432E-03
   3.359	1.137E-02	1.880E-03
   3.518	8.615E-03	1.465E-03
   3.677	6.598E-03	1.156E-03
   3.836	5.134E-03	9.268E-04
   3.995	4.051E-03	7.534E-04
   4.154	3.248E-03	6.210E-04
   4.313	2.647E-03	5.189E-04
   4.472	2.192E-03	4.390E-04
   4.631	1.843E-03	3.757E-04
   4.790	1.571E-03	3.247E-04
   4.949	1.355E-03	2.830E-04
   5.108	1.180E-03	2.484E-04
   5.267	1.037E-03	2.194E-04
   5.426	9.180E-04	1.948E-04
   5.585	8.171E-04	1.737E-04
   5.744	7.308E-04	1.555E-04
   5.903	6.563E-04	1.397E-04
   6.062	5.913E-04	1.259E-04
   6.221	5.343E-04	1.139E-04
   6.380	4.841E-04	1.033E-04
   6.539	4.395E-04	9.394E-05
   6.698	3.998E-04	8.568E-05
   6.857	3.644E-04	7.835E-05
   7.016	3.327E-04	7.185E-05
   7.175	3.043E-04	6.605E-05
   7.334	2.787E-04	6.088E-05
   7.493	2.556E-04	5.625E-05
   7.652	2.348E-04	5.210E-05
   7.811	2.160E-04	4.837E-05
   7.970	1.990E-04	4.500E-05
   8.129	1.835E-04	4.196E-05
   8.288	1.695E-04	3.921E-05
   8.447	1.567E-04	3.671E-05
   8.606	1.450E-04	3.443E-05
   8.765	1.344E-04	3.235E-05
   8.924	1.247E-04	3.045E-05
   9.083	1.158E-04	2.870E-05
   9.242	1.077E-04	2.709E-05
   9.401	1.002E-04	2.561E-05
   9.560	9.338E-05	2.424E-05
   9.719	8.709E-05	2.297E-05
   9.878	8.130E-05	2.180E-05
  10.037	7.597E-05	2.070E-05
  10.196	7.106E-05	1.968E-05
  10.355	6.652E-05	1.873E-05
  10.514	6.232E-05	1.784E-05
  10.673	5.844E-05	1.701E-05
  10.832	5.485E-05	1.622E-05
  10.991	5.152E-05	1.549E-05
  11.150	4.843E-05	1.480E-05
  11.309	4.556E-05	1.415E-05
  11.468	4.289E-05	1.353E-05
  11.627	4.041E-05	1.295E-05
  11.786	3.810E-05	1.241E-05
  11.945	3.595E-05	1.189E-05
  12.104	3.395E-05	1.140E-05
  12.263	3.207E-05	1.093E-05
  12.422	3.032E-05	1.049E-05
  12.581	2.869E-05	1.007E-05
  12.740	2.716E-05	9.677E-06
  12.899	2.572E-05	9.299E-06
  13.058	2.438E-05	8.939E-06
  13.217	2.312E-05	8.597E-06
  13.376	2.194E-05	8.271E-06
  13.535	2.084E-05	7.961E-06
  13.694	1.979E-05	7.665E-06
  13.853	1.881E-05	7.382E-06
  14.012	1.789E-05	7.112E-06
  14.171	1.703E-05	6.854E-06
  14.330	1.621E-05	6.608E-06
  14.489	1.544E-05	6.373E-06
  14.648	1.471E-05	6.148E-06
  14.807	1.403E-05	5.932E-06
  14.966	1.338E-05	5.726E-06
  15.125	1.277E-05	5.529E-06
  15.284	1.219E-05	5.340E-06
  15.443	1.165E-05	5.159E-06
  15.602	1.113E-05	4.985E-06
  15.761	1.064E-05	4.818E-06
  15.920	1.018E-05	4.659E-06

===============++++++++++++++++++++++++++++++++++++++++++================

D^{0} RAA (Fig. 11):
ptmin (GeV)	RAA	RAA error
   0.179	8.330E-01	1.096E-01
   0.338	8.437E-01	1.112E-01
   0.497	8.576E-01	1.133E-01
   0.656	8.707E-01	1.154E-01
   0.815	8.786E-01	1.166E-01
   0.974	8.773E-01	1.164E-01
   1.133	8.639E-01	1.143E-01
   1.292	8.382E-01	1.104E-01
   1.451	8.005E-01	1.046E-01
   1.611	7.526E-01	9.721E-02
   1.769	6.968E-01	8.865E-02
   1.928	6.361E-01	7.932E-02
   2.087	5.734E-01	6.968E-02
   2.246	5.113E-01	6.014E-02
   2.405	4.520E-01	5.103E-02
   2.564	3.972E-01	4.260E-02
   2.723	3.478E-01	3.502E-02
   2.882	3.045E-01	2.837E-02
   3.041	2.674E-01	2.266E-02
   3.200	2.362E-01	1.787E-02
   3.359	2.104E-01	1.391E-02
   3.518	1.895E-01	1.070E-02
   3.677	1.730E-01	8.159E-03
   3.836	1.603E-01	6.205E-03
   3.995	1.503E-01	4.677E-03
   4.154	1.426E-01	3.494E-03
   4.313	1.367E-01	2.588E-03
   4.472	1.323E-01	1.903E-03
   4.631	1.289E-01	1.388E-03
   4.790	1.264E-01	1.005E-03
   4.949	1.246E-01	7.231E-04
   5.108	1.233E-01	5.167E-04
   5.267	1.223E-01	3.669E-04
   5.426	1.216E-01	2.589E-04
   5.585	1.211E-01	1.817E-04
   5.744	1.207E-01	1.267E-04
   5.903	1.205E-01	8.791E-05
   6.062	1.203E-01	6.066E-05
   6.221	1.202E-01	4.164E-05
   6.380	1.201E-01	2.867E-05
   6.539	1.200E-01	1.977E-05
   6.698	1.200E-01	1.357E-05
   6.857	1.200E-01	9.284E-06
   7.016	1.199E-01	6.327E-06
   7.175	1.199E-01	4.296E-06
   7.334	1.199E-01	2.907E-06
   7.493	1.199E-01	1.961E-06
   7.652	1.199E-01	1.318E-06
   7.811	1.199E-01	8.828E-07
   7.970	1.199E-01	5.895E-07
   8.129	1.199E-01	3.924E-07
   8.288	1.199E-01	2.604E-07
   8.447	1.199E-01	1.722E-07
   8.606	1.199E-01	1.136E-07
   8.765	1.199E-01	7.465E-08
   8.924	1.199E-01	4.892E-08
   9.083	1.199E-01	3.240E-08
   9.242	1.199E-01	2.143E-08
   9.401	1.199E-01	1.414E-08
   9.560	1.199E-01	9.313E-09
   9.719	1.199E-01	6.119E-09
   9.878	1.199E-01	4.012E-09
  10.037	1.199E-01	2.625E-09
  10.196	1.199E-01	1.714E-09
  10.355	1.199E-01	1.117E-09
  10.514	1.199E-01	7.262E-10
  10.673	1.199E-01	4.712E-10
  10.832	1.199E-01	3.051E-10
  10.991	1.199E-01	1.971E-10
  11.150	1.199E-01	1.270E-10
  11.309	1.199E-01	8.171E-11
  11.468	1.199E-01	5.244E-11
  11.627	1.199E-01	3.371E-11
  11.786	1.199E-01	2.186E-11
  11.945	1.199E-01	1.415E-11
  12.104	1.199E-01	9.147E-12
  12.263	1.199E-01	5.904E-12
  12.422	1.199E-01	3.805E-12
  12.581	1.199E-01	2.449E-12
  12.740	1.199E-01	1.573E-12
  12.899	1.199E-01	1.009E-12
  13.058	1.199E-01	6.464E-13
  13.217	1.199E-01	4.134E-13
  13.376	1.199E-01	2.639E-13
  13.535	1.199E-01	1.669E-13
  13.694	1.199E-01	1.062E-13
  13.853	1.199E-01	6.742E-14
  14.012	1.199E-01	0.000E+00
  14.171	1.199E-01	0.000E+00
  14.330	1.199E-01	0.000E+00
  14.489	1.199E-01	0.000E+00
  14.648	1.199E-01	0.000E+00
  14.807	1.199E-01	0.000E+00
  14.966	1.199E-01	0.000E+00
  15.125	1.199E-01	0.000E+00
  15.284	1.199E-01	0.000E+00
  15.443	1.199E-01	0.000E+00
  15.602	1.199E-01	0.000E+00
  15.761	1.199E-01	0.000E+00
  15.920	1.199E-01	0.000E+00

Lambda_{c}^{+} RAA (Fig. 11)::
ptmin (GeV)	RAA	RAA error
   0.179	2.645E-01	2.222E-02
   0.338	2.693E-01	2.295E-02
   0.497	2.766E-01	2.407E-02
   0.656	2.860E-01	2.552E-02
   0.815	2.968E-01	2.718E-02
   0.974	3.081E-01	2.892E-02
   1.133	3.188E-01	3.057E-02
   1.292	3.281E-01	3.199E-02
   1.451	3.350E-01	3.305E-02
   1.611	3.388E-01	3.363E-02
   1.769	3.389E-01	3.364E-02
   1.928	3.350E-01	3.306E-02
   2.087	3.274E-01	3.189E-02
   2.246	3.164E-01	3.019E-02
   2.405	3.025E-01	2.806E-02
   2.564	2.865E-01	2.560E-02
   2.723	2.692E-01	2.295E-02
   2.882	2.515E-01	2.021E-02
   3.041	2.339E-01	1.751E-02
   3.200	2.171E-01	1.493E-02
   3.359	2.015E-01	1.253E-02
   3.518	1.874E-01	1.037E-02
   3.677	1.751E-01	8.475E-03
   3.836	1.647E-01	6.880E-03
   3.995	1.558E-01	5.520E-03
   4.154	1.484E-01	4.380E-03
   4.313	1.423E-01	3.438E-03
   4.472	1.373E-01	2.672E-03
   4.631	1.333E-01	2.057E-03
   4.790	1.301E-01	1.569E-03
   4.949	1.276E-01	1.186E-03
   5.108	1.257E-01	8.890E-04
   5.267	1.242E-01	6.612E-04
   5.426	1.231E-01	4.880E-04
   5.585	1.222E-01	3.575E-04
   5.744	1.216E-01	2.600E-04
   5.903	1.211E-01	1.878E-04
   6.062	1.208E-01	1.348E-04
   6.221	1.205E-01	9.608E-05
   6.380	1.203E-01	6.859E-05
   6.539	1.202E-01	4.895E-05
   6.698	1.201E-01	3.475E-05
   6.857	1.201E-01	2.456E-05
   7.016	1.200E-01	1.727E-05
   7.175	1.200E-01	1.209E-05
   7.334	1.200E-01	8.430E-06
   7.493	1.199E-01	5.851E-06
   7.652	1.199E-01	4.045E-06
   7.811	1.199E-01	2.785E-06
   7.970	1.199E-01	1.910E-06
   8.129	1.199E-01	1.305E-06
   8.288	1.199E-01	8.879E-07
   8.447	1.199E-01	6.020E-07
   8.606	1.199E-01	4.066E-07
   8.765	1.199E-01	2.736E-07
   8.924	1.199E-01	1.835E-07
   9.083	1.199E-01	1.242E-07
   9.242	1.199E-01	8.390E-08
   9.401	1.199E-01	5.653E-08
   9.560	1.199E-01	3.798E-08
   9.719	1.199E-01	2.545E-08
   9.878	1.199E-01	1.702E-08
  10.037	1.199E-01	1.135E-08
  10.196	1.199E-01	7.546E-09
  10.355	1.199E-01	5.006E-09
  10.514	1.199E-01	3.313E-09
  10.673	1.199E-01	2.187E-09
  10.832	1.199E-01	1.440E-09
  10.991	1.199E-01	9.457E-10
  11.150	1.199E-01	6.196E-10
  11.309	1.199E-01	4.049E-10
  11.468	1.199E-01	2.639E-10
  11.627	1.199E-01	1.722E-10
  11.786	1.199E-01	1.133E-10
  11.945	1.199E-01	7.442E-11

D^{+} RAA (not shown):
ptmin (GeV)	RAA	RAA error
   0.179	8.169E-01	1.071E-01
   0.338	8.265E-01	1.086E-01
   0.497	8.388E-01	1.104E-01
   0.656	8.502E-01	1.122E-01
   0.815	8.569E-01	1.132E-01
   0.974	8.552E-01	1.130E-01
   1.133	8.425E-01	1.110E-01
   1.292	8.186E-01	1.074E-01
   1.451	7.837E-01	1.020E-01
   1.611	7.392E-01	9.516E-02
   1.769	6.873E-01	8.718E-02
   1.928	6.306E-01	7.846E-02
   2.087	5.715E-01	6.938E-02
   2.246	5.125E-01	6.033E-02
   2.405	4.558E-01	5.161E-02
   2.564	4.028E-01	4.347E-02
   2.723	3.547E-01	3.607E-02
   2.882	3.120E-01	2.951E-02
   3.041	2.749E-01	2.382E-02
   3.200	2.434E-01	1.898E-02
   3.359	2.171E-01	1.494E-02
   3.518	1.955E-01	1.162E-02
   3.677	1.782E-01	8.961E-03
   3.836	1.647E-01	6.891E-03
   3.995	1.541E-01	5.251E-03
   4.154	1.457E-01	3.967E-03
   4.313	1.392E-01	2.972E-03
   4.472	1.343E-01	2.209E-03
   4.631	1.305E-01	1.630E-03
   4.790	1.277E-01	1.194E-03
   4.949	1.255E-01	8.683E-04
   5.108	1.240E-01	6.274E-04
   5.267	1.228E-01	4.504E-04
   5.426	1.220E-01	3.214E-04
   5.585	1.214E-01	2.280E-04
   5.744	1.209E-01	1.607E-04
   5.903	1.206E-01	1.127E-04
   6.062	1.204E-01	7.861E-05
   6.221	1.203E-01	5.453E-05
   6.380	1.201E-01	3.793E-05
   6.539	1.201E-01	2.641E-05
   6.698	1.200E-01	1.831E-05
   6.857	1.200E-01	1.264E-05
   7.016	1.200E-01	8.699E-06
   7.175	1.199E-01	5.962E-06
   7.334	1.199E-01	4.071E-06
   7.493	1.199E-01	2.770E-06
   7.652	1.199E-01	1.879E-06
   7.811	1.199E-01	1.270E-06
   7.970	1.199E-01	8.551E-07
   8.129	1.199E-01	5.741E-07
   8.288	1.199E-01	3.841E-07
   8.447	1.199E-01	2.562E-07
   8.606	1.199E-01	1.703E-07
   8.765	1.199E-01	1.128E-07
   8.924	1.199E-01	7.453E-08
   9.083	1.199E-01	4.972E-08
   9.242	1.199E-01	3.312E-08
   9.401	1.199E-01	2.201E-08
   9.560	1.199E-01	1.460E-08
   9.719	1.199E-01	9.656E-09
   9.878	1.199E-01	6.373E-09
  10.037	1.199E-01	4.197E-09
  10.196	1.199E-01	2.758E-09
  10.355	1.199E-01	1.808E-09
  10.514	1.199E-01	1.183E-09
  10.673	1.199E-01	7.721E-10
  10.832	1.199E-01	5.029E-10
  10.991	1.199E-01	3.268E-10
  11.150	1.199E-01	2.118E-10
  11.309	1.199E-01	1.370E-10
  11.468	1.199E-01	8.841E-11
  11.627	1.199E-01	5.713E-11
  11.786	1.199E-01	3.723E-11
  11.945	1.199E-01	2.422E-11
  12.104	1.199E-01	1.573E-11
  12.263	1.199E-01	1.020E-11
  12.422	1.199E-01	6.605E-12
  12.581	1.199E-01	4.269E-12
  12.740	1.199E-01	2.755E-12
  12.899	1.199E-01	1.775E-12
  13.058	1.199E-01	1.142E-12
  13.217	1.199E-01	7.330E-13
  13.376	1.199E-01	4.698E-13
  13.535	1.199E-01	2.983E-13
  13.694	1.199E-01	1.905E-13
  13.853	1.199E-01	1.214E-13
  14.012	1.199E-01	0.000E+00
  14.171	1.199E-01	0.000E+00
  14.330	1.199E-01	0.000E+00
  14.489	1.199E-01	0.000E+00
  14.648	1.199E-01	0.000E+00
  14.807	1.199E-01	0.000E+00
  14.966	1.199E-01	0.000E+00
  15.125	1.199E-01	0.000E+00
  15.284	1.199E-01	0.000E+00
  15.443	1.199E-01	0.000E+00
  15.602	1.199E-01	0.000E+00
  15.761	1.199E-01	0.000E+00
  15.920	1.199E-01	0.000E+00

D^{*+} RAA (not shown):
ptmin (GeV)	RAA	RAA error
   0.179	8.586E-01	1.135E-01
   0.338	8.678E-01	1.149E-01
   0.497	8.799E-01	1.168E-01
   0.656	8.912E-01	1.185E-01
   0.815	8.981E-01	1.196E-01
   0.974	8.970E-01	1.194E-01
   1.133	8.848E-01	1.175E-01
   1.292	8.611E-01	1.139E-01
   1.451	8.260E-01	1.085E-01
   1.611	7.809E-01	1.016E-01
   1.769	7.277E-01	9.339E-02
   1.928	6.691E-01	8.439E-02
   2.087	6.077E-01	7.495E-02
   2.246	5.460E-01	6.547E-02
   2.405	4.862E-01	5.628E-02
   2.564	4.301E-01	4.765E-02
   2.723	3.787E-01	3.976E-02
   2.882	3.329E-01	3.272E-02
   3.041	2.929E-01	2.657E-02
   3.200	2.586E-01	2.131E-02
   3.359	2.298E-01	1.689E-02
   3.518	2.060E-01	1.323E-02
   3.677	1.868E-01	1.027E-02
   3.836	1.717E-01	7.954E-03
   3.995	1.596E-01	6.104E-03
   4.154	1.501E-01	4.644E-03
   4.313	1.427E-01	3.505E-03
   4.472	1.370E-01	2.625E-03
   4.631	1.326E-01	1.951E-03
   4.790	1.293E-01	1.440E-03
   4.949	1.268E-01	1.056E-03
   5.108	1.249E-01	7.690E-04
   5.267	1.235E-01	5.566E-04
   5.426	1.225E-01	4.003E-04
   5.585	1.218E-01	2.863E-04
   5.744	1.212E-01	2.035E-04
   5.903	1.208E-01	1.439E-04
   6.062	1.206E-01	1.012E-04
   6.221	1.204E-01	7.077E-05
   6.380	1.202E-01	4.962E-05
   6.539	1.201E-01	3.481E-05
   6.698	1.201E-01	2.432E-05
   6.857	1.200E-01	1.692E-05
   7.016	1.200E-01	1.173E-05
   7.175	1.200E-01	8.100E-06
   7.334	1.199E-01	5.572E-06
   7.493	1.199E-01	3.820E-06
   7.652	1.199E-01	2.609E-06
   7.811	1.199E-01	1.776E-06
   7.970	1.199E-01	1.205E-06
   8.129	1.199E-01	8.146E-07
   8.288	1.199E-01	5.489E-07
   8.447	1.199E-01	3.687E-07
   8.606	1.199E-01	2.468E-07
   8.765	1.199E-01	1.646E-07
   8.924	1.199E-01	1.095E-07
   9.083	1.199E-01	7.350E-08
   9.242	1.199E-01	4.927E-08
   9.401	1.199E-01	3.294E-08
   9.560	1.199E-01	2.198E-08
   9.719	1.199E-01	1.463E-08
   9.878	1.199E-01	9.710E-09
  10.037	1.199E-01	6.432E-09
  10.196	1.199E-01	4.251E-09
  10.355	1.199E-01	2.803E-09
  10.514	1.199E-01	1.844E-09
  10.673	1.199E-01	1.210E-09
  10.832	1.199E-01	7.925E-10
  10.991	1.199E-01	5.177E-10
  11.150	1.199E-01	3.374E-10
  11.309	1.199E-01	2.194E-10
  11.468	1.199E-01	1.423E-10
  11.627	1.199E-01	9.243E-11
  11.786	1.199E-01	6.052E-11
  11.945	1.199E-01	3.956E-11
  12.104	1.199E-01	2.581E-11
  12.263	1.199E-01	1.682E-11
  12.422	1.199E-01	1.094E-11
  12.581	1.199E-01	7.101E-12
  12.740	1.199E-01	4.602E-12
  12.899	1.199E-01	2.978E-12
  13.058	1.199E-01	1.923E-12
  13.217	1.199E-01	1.240E-12
  13.376	1.199E-01	7.983E-13
  13.535	1.199E-01	5.128E-13
  13.694	1.199E-01	3.263E-13
  13.853	1.199E-01	2.088E-13
  14.012	1.199E-01	0.000E+00
  14.171	1.199E-01	0.000E+00
  14.330	1.199E-01	0.000E+00
  14.489	1.199E-01	0.000E+00
  14.648	1.199E-01	0.000E+00
  14.807	1.199E-01	0.000E+00
  14.966	1.199E-01	0.000E+00
  15.125	1.199E-01	0.000E+00
  15.284	1.199E-01	0.000E+00
  15.443	1.199E-01	0.000E+00
  15.602	1.199E-01	0.000E+00
  15.761	1.199E-01	0.000E+00
  15.920	1.199E-01	0.000E+00

D_s^{+} RAA (not shown):
ptmin (GeV)	RAA	RAA error
   0.179	1.386E+00	1.946E-01
   0.338	1.410E+00	1.981E-01
   0.497	1.442E+00	2.031E-01
   0.656	1.476E+00	2.084E-01
   0.815	1.506E+00	2.129E-01
   0.974	1.522E+00	2.154E-01
   1.133	1.519E+00	2.150E-01
   1.292	1.494E+00	2.111E-01
   1.451	1.446E+00	2.037E-01
   1.611	1.376E+00	1.930E-01
   1.769	1.287E+00	1.794E-01
   1.928	1.185E+00	1.636E-01
   2.087	1.073E+00	1.465E-01
   2.246	9.580E-01	1.288E-01
   2.405	8.440E-01	1.113E-01
   2.564	7.352E-01	9.454E-02
   2.723	6.344E-01	7.905E-02
   2.882	5.436E-01	6.510E-02
   3.041	4.638E-01	5.284E-02
   3.200	3.952E-01	4.230E-02
   3.359	3.374E-01	3.342E-02
   3.518	2.896E-01	2.608E-02
   3.677	2.511E-01	2.016E-02
   3.836	2.209E-01	1.553E-02
   3.995	1.970E-01	1.184E-02
   4.154	1.782E-01	8.952E-03
   4.313	1.636E-01	6.708E-03
   4.472	1.523E-01	4.985E-03
   4.631	1.438E-01	3.676E-03
   4.790	1.374E-01	2.690E-03
   4.949	1.326E-01	1.955E-03
   5.108	1.291E-01	1.410E-03
   5.267	1.265E-01	1.011E-03
   5.426	1.246E-01	7.203E-04
   5.585	1.232E-01	5.100E-04
   5.744	1.222E-01	3.589E-04
   5.903	1.215E-01	2.512E-04
   6.062	1.210E-01	1.748E-04
   6.221	1.207E-01	1.210E-04
   6.380	1.204E-01	8.399E-05
   6.539	1.203E-01	5.833E-05
   6.698	1.202E-01	4.034E-05
   6.857	1.201E-01	2.779E-05
   7.016	1.200E-01	1.907E-05
   7.175	1.200E-01	1.304E-05
   7.334	1.200E-01	8.882E-06
   7.493	1.199E-01	6.029E-06
   7.652	1.199E-01	4.078E-06
   7.811	1.199E-01	2.749E-06
   7.970	1.199E-01	1.847E-06
   8.129	1.199E-01	1.237E-06
   8.288	1.199E-01	8.253E-07
   8.447	1.199E-01	5.490E-07
   8.606	1.199E-01	3.640E-07
   8.765	1.199E-01	2.406E-07
   8.924	1.199E-01	1.585E-07
   9.083	1.199E-01	1.055E-07
   9.242	1.199E-01	7.009E-08
   9.401	1.199E-01	4.647E-08
   9.560	1.199E-01	3.073E-08
   9.719	1.199E-01	2.028E-08
   9.878	1.199E-01	1.335E-08
  10.037	1.199E-01	8.772E-09
  10.196	1.199E-01	5.750E-09
  10.355	1.199E-01	3.761E-09
  10.514	1.199E-01	2.454E-09
  10.673	1.199E-01	1.598E-09
  10.832	1.199E-01	1.038E-09
  10.991	1.199E-01	6.731E-10
  11.150	1.199E-01	4.354E-10
  11.309	1.199E-01	2.809E-10
  11.468	1.199E-01	1.809E-10
  11.627	1.199E-01	1.166E-10
  11.786	1.199E-01	7.580E-11
  11.945	1.199E-01	4.920E-11
  12.104	1.199E-01	3.189E-11
  12.263	1.199E-01	2.063E-11
  12.422	1.199E-01	1.333E-11
  12.581	1.199E-01	8.595E-12
  12.740	1.199E-01	5.534E-12
  12.899	1.199E-01	3.558E-12
  13.058	1.199E-01	2.283E-12
  13.217	1.199E-01	1.463E-12
  13.376	1.199E-01	9.355E-13
  13.535	1.199E-01	5.927E-13
  13.694	1.199E-01	3.777E-13
  13.853	1.199E-01	2.402E-13
  14.012	1.199E-01	0.000E+00
  14.171	1.199E-01	0.000E+00
  14.330	1.199E-01	0.000E+00
  14.489	1.199E-01	0.000E+00
  14.648	1.199E-01	0.000E+00
  14.807	1.199E-01	0.000E+00
  14.966	1.199E-01	0.000E+00
  15.125	1.199E-01	0.000E+00
  15.284	1.199E-01	0.000E+00
  15.443	1.199E-01	0.000E+00
  15.602	1.199E-01	0.000E+00
  15.761	1.199E-01	0.000E+00
  15.920	1.199E-01	0.000E+00

===============++++++++++++++++++++++++++++++++++++++++++================

D^{+}/D^{0} ratio (Fig. 12)
ptmin (GeV)	Ratio	Ratio error
   0.179	4.297E-01	8.274E-03
   0.338	4.294E-01	7.769E-03
   0.497	4.291E-01	7.034E-03
   0.656	4.288E-01	6.150E-03
   0.815	4.288E-01	5.186E-03
   0.974	4.292E-01	4.190E-03
   1.133	4.299E-01	3.186E-03
   1.292	4.312E-01	2.185E-03
   1.451	4.327E-01	1.312E-03
   1.611	4.348E-01	9.277E-04
   1.769	4.373E-01	1.664E-03
   1.928	4.400E-01	2.955E-03
   2.087	4.429E-01	4.479E-03
   2.246	4.459E-01	6.238E-03
   2.405	4.490E-01	8.260E-03
   2.564	4.519E-01	1.057E-02
   2.723	4.546E-01	1.317E-02
   2.882	4.569E-01	1.604E-02
   3.041	4.588E-01	1.914E-02
   3.200	4.600E-01	2.237E-02
   3.359	4.607E-01	2.562E-02
   3.518	4.608E-01	2.874E-02
   3.677	4.604E-01	3.165E-02
   3.836	4.598E-01	3.420E-02
   3.995	4.589E-01	3.630E-02
   4.154	4.578E-01	3.790E-02
   4.313	4.567E-01	3.902E-02
   4.472	4.556E-01	3.972E-02
   4.631	4.546E-01	4.005E-02
   4.790	4.537E-01	4.010E-02
   4.949	4.530E-01	3.995E-02
   5.108	4.524E-01	3.966E-02
   5.267	4.519E-01	3.929E-02
   5.426	4.515E-01	3.889E-02
   5.585	4.513E-01	3.851E-02
   5.744	4.511E-01	3.819E-02
   5.903	4.509E-01	3.794E-02
   6.062	4.508E-01	3.779E-02
   6.221	4.508E-01	3.777E-02
   6.380	4.507E-01	3.787E-02
   6.539	4.507E-01	3.812E-02
   6.698	4.507E-01	3.851E-02
   6.857	4.507E-01	3.904E-02
   7.016	4.507E-01	3.972E-02
   7.175	4.507E-01	4.054E-02
   7.334	4.507E-01	4.149E-02
   7.493	4.508E-01	4.256E-02
   7.652	4.508E-01	4.374E-02
   7.811	4.508E-01	4.503E-02
   7.970	4.508E-01	4.641E-02
   8.129	4.508E-01	4.787E-02
   8.288	4.508E-01	4.941E-02
   8.447	4.508E-01	5.101E-02
   8.606	4.508E-01	5.268E-02
   8.765	4.508E-01	5.439E-02
   8.924	4.508E-01	5.615E-02
   9.083	4.508E-01	5.794E-02
   9.242	4.508E-01	5.977E-02
   9.401	4.508E-01	6.162E-02
   9.560	4.508E-01	6.350E-02
   9.719	4.508E-01	6.539E-02
   9.878	4.508E-01	6.730E-02
  10.037	4.508E-01	6.923E-02
  10.196	4.508E-01	7.116E-02
  10.355	4.508E-01	7.309E-02
  10.514	4.508E-01	7.504E-02
  10.673	4.508E-01	7.698E-02
  10.832	4.508E-01	7.893E-02
  10.991	4.508E-01	8.087E-02
  11.150	4.508E-01	8.281E-02
  11.309	4.508E-01	8.475E-02
  11.468	4.508E-01	8.669E-02
  11.627	4.507E-01	8.861E-02
  11.786	4.507E-01	9.053E-02
  11.945	4.507E-01	9.245E-02
  12.104	4.507E-01	9.436E-02
  12.263	4.507E-01	9.625E-02
  12.422	4.507E-01	9.814E-02
  12.581	4.507E-01	1.000E-01
  12.740	4.507E-01	1.019E-01
  12.899	4.506E-01	1.038E-01
  13.058	4.506E-01	1.056E-01
  13.217	4.506E-01	1.074E-01
  13.376	4.506E-01	1.093E-01
  13.535	4.506E-01	1.111E-01
  13.694	4.506E-01	1.129E-01
  13.853	4.506E-01	1.147E-01
  14.012	4.505E-01	1.165E-01
  14.171	4.505E-01	1.182E-01
  14.330	4.505E-01	1.200E-01
  14.489	4.505E-01	1.217E-01
  14.648	4.505E-01	1.235E-01
  14.807	4.505E-01	1.252E-01
  14.966	4.505E-01	1.269E-01
  15.125	4.504E-01	1.286E-01
  15.284	4.504E-01	1.303E-01
  15.443	4.504E-01	1.320E-01
  15.602	4.504E-01	1.336E-01
  15.761	4.504E-01	1.353E-01
  15.920	4.504E-01	1.369E-01

D^{*+}/D^{0} ratio (Fig. 12)
ptmin (GeV)	Ratio	Ratio error
   0.179	3.391E-01	6.205E-03
   0.338	3.409E-01	5.887E-03
   0.497	3.439E-01	5.421E-03
   0.656	3.484E-01	4.856E-03
   0.815	3.543E-01	4.230E-03
   0.974	3.617E-01	3.568E-03
   1.133	3.704E-01	2.881E-03
   1.292	3.804E-01	2.169E-03
   1.451	3.914E-01	1.574E-03
   1.611	4.032E-01	1.211E-03
   1.769	4.156E-01	1.623E-03
   1.928	4.282E-01	2.699E-03
   2.087	4.411E-01	4.139E-03
   2.246	4.538E-01	5.920E-03
   2.405	4.663E-01	8.075E-03
   2.564	4.782E-01	1.065E-02
   2.723	4.892E-01	1.365E-02
   2.882	4.992E-01	1.708E-02
   3.041	5.078E-01	2.086E-02
   3.200	5.150E-01	2.489E-02
   3.359	5.205E-01	2.899E-02
   3.518	5.246E-01	3.296E-02
   3.677	5.272E-01	3.657E-02
   3.836	5.287E-01	3.961E-02
   3.995	5.295E-01	4.210E-02
   4.154	5.298E-01	4.401E-02
   4.313	5.299E-01	4.536E-02
   4.472	5.299E-01	4.624E-02
   4.631	5.301E-01	4.672E-02
   4.790	5.306E-01	4.689E-02
   4.949	5.312E-01	4.685E-02
   5.108	5.321E-01	4.665E-02
   5.267	5.331E-01	4.638E-02
   5.426	5.343E-01	4.607E-02
   5.585	5.356E-01	4.578E-02
   5.744	5.370E-01	4.554E-02
   5.903	5.384E-01	4.537E-02
   6.062	5.398E-01	4.530E-02
   6.221	5.411E-01	4.536E-02
   6.380	5.425E-01	4.555E-02
   6.539	5.438E-01	4.590E-02
   6.698	5.450E-01	4.640E-02
   6.857	5.462E-01	4.705E-02
   7.016	5.473E-01	4.787E-02
   7.175	5.483E-01	4.885E-02
   7.334	5.492E-01	4.997E-02
   7.493	5.501E-01	5.124E-02
   7.652	5.510E-01	5.265E-02
   7.811	5.518E-01	5.418E-02
   7.970	5.525E-01	5.583E-02
   8.129	5.531E-01	5.758E-02
   8.288	5.538E-01	5.943E-02
   8.447	5.543E-01	6.136E-02
   8.606	5.548E-01	6.337E-02
   8.765	5.553E-01	6.544E-02
   8.924	5.558E-01	6.757E-02
   9.083	5.562E-01	6.975E-02
   9.242	5.565E-01	7.198E-02
   9.401	5.569E-01	7.424E-02
   9.560	5.572E-01	7.653E-02
   9.719	5.575E-01	7.885E-02
   9.878	5.577E-01	8.119E-02
  10.037	5.580E-01	8.355E-02
  10.196	5.582E-01	8.592E-02
  10.355	5.584E-01	8.831E-02
  10.514	5.585E-01	9.070E-02
  10.673	5.587E-01	9.309E-02
  10.832	5.588E-01	9.549E-02
  10.991	5.589E-01	9.789E-02
  11.150	5.590E-01	1.003E-01
  11.309	5.591E-01	1.027E-01
  11.468	5.591E-01	1.051E-01
  11.627	5.592E-01	1.074E-01
  11.786	5.592E-01	1.098E-01
  11.945	5.593E-01	1.122E-01
  12.104	5.593E-01	1.145E-01
  12.263	5.593E-01	1.169E-01
  12.422	5.593E-01	1.192E-01
  12.581	5.593E-01	1.215E-01
  12.740	5.592E-01	1.238E-01
  12.899	5.592E-01	1.261E-01
  13.058	5.592E-01	1.284E-01
  13.217	5.591E-01	1.307E-01
  13.376	5.591E-01	1.329E-01
  13.535	5.590E-01	1.352E-01
  13.694	5.590E-01	1.374E-01
  13.853	5.589E-01	1.396E-01
  14.012	5.588E-01	1.418E-01
  14.171	5.587E-01	1.440E-01
  14.330	5.586E-01	1.462E-01
  14.489	5.586E-01	1.483E-01
  14.648	5.585E-01	1.504E-01
  14.807	5.584E-01	1.526E-01
  14.966	5.583E-01	1.547E-01
  15.125	5.582E-01	1.568E-01
  15.284	5.580E-01	1.588E-01
  15.443	5.579E-01	1.609E-01
  15.602	5.578E-01	1.629E-01
  15.761	5.577E-01	1.650E-01
  15.920	5.576E-01	1.670E-01

D^{+}_{s}/D^{0} ratio (Fig. 12)
ptmin (GeV)	Ratio	Ratio error
   0.179	2.993E-01	9.895E-03
   0.338	3.006E-01	9.474E-03
   0.497	3.028E-01	8.871E-03
   0.656	3.058E-01	8.165E-03
   0.815	3.096E-01	7.423E-03
   0.974	3.141E-01	6.693E-03
   1.133	3.191E-01	6.004E-03
   1.292	3.243E-01	5.366E-03
   1.451	3.296E-01	4.814E-03
   1.611	3.347E-01	4.587E-03
   1.769	3.393E-01	5.430E-03
   1.928	3.431E-01	6.984E-03
   2.087	3.460E-01	8.890E-03
   2.246	3.476E-01	1.112E-02
   2.405	3.477E-01	1.369E-02
   2.564	3.460E-01	1.660E-02
   2.723	3.423E-01	1.982E-02
   2.882	3.364E-01	2.327E-02
   3.041	3.283E-01	2.686E-02
   3.200	3.183E-01	3.041E-02
   3.359	3.065E-01	3.377E-02
   3.518	2.936E-01	3.677E-02
   3.677	2.805E-01	3.928E-02
   3.836	2.679E-01	4.125E-02
   3.995	2.561E-01	4.275E-02
   4.154	2.455E-01	4.384E-02
   4.313	2.364E-01	4.460E-02
   4.472	2.289E-01	4.510E-02
   4.631	2.229E-01	4.543E-02
   4.790	2.183E-01	4.563E-02
   4.949	2.150E-01	4.576E-02
   5.108	2.126E-01	4.585E-02
   5.267	2.110E-01	4.591E-02
   5.426	2.100E-01	4.597E-02
   5.585	2.095E-01	4.603E-02
   5.744	2.095E-01	4.611E-02
   5.903	2.096E-01	4.622E-02
   6.062	2.100E-01	4.636E-02
   6.221	2.105E-01	4.654E-02
   6.380	2.112E-01	4.676E-02
   6.539	2.119E-01	4.703E-02
   6.698	2.126E-01	4.736E-02
   6.857	2.134E-01	4.774E-02
   7.016	2.142E-01	4.819E-02
   7.175	2.150E-01	4.869E-02
   7.334	2.158E-01	4.926E-02
   7.493	2.166E-01	4.989E-02
   7.652	2.174E-01	5.058E-02
   7.811	2.182E-01	5.134E-02
   7.970	2.190E-01	5.215E-02
   8.129	2.198E-01	5.303E-02
   8.288	2.206E-01	5.396E-02
   8.447	2.214E-01	5.495E-02
   8.606	2.222E-01	5.599E-02
   8.765	2.230E-01	5.708E-02
   8.924	2.237E-01	5.822E-02
   9.083	2.245E-01	5.941E-02
   9.242	2.252E-01	6.064E-02
   9.401	2.260E-01	6.190E-02
   9.560	2.267E-01	6.321E-02
   9.719	2.274E-01	6.455E-02
   9.878	2.281E-01	6.592E-02
  10.037	2.288E-01	6.733E-02
  10.196	2.295E-01	6.876E-02
  10.355	2.302E-01	7.021E-02
  10.514	2.309E-01	7.169E-02
  10.673	2.316E-01	7.320E-02
  10.832	2.323E-01	7.472E-02
  10.991	2.329E-01	7.626E-02
  11.150	2.336E-01	7.781E-02
  11.309	2.343E-01	7.939E-02
  11.468	2.349E-01	8.097E-02
  11.627	2.356E-01	8.257E-02
  11.786	2.362E-01	8.418E-02
  11.945	2.368E-01	8.580E-02
  12.104	2.375E-01	8.743E-02
  12.263	2.381E-01	8.906E-02
  12.422	2.387E-01	9.070E-02
  12.581	2.393E-01	9.235E-02
  12.740	2.399E-01	9.401E-02
  12.899	2.405E-01	9.567E-02
  13.058	2.411E-01	9.733E-02
  13.217	2.417E-01	9.900E-02
  13.376	2.423E-01	1.007E-01
  13.535	2.429E-01	1.023E-01
  13.694	2.435E-01	1.040E-01
  13.853	2.441E-01	1.057E-01
  14.012	2.446E-01	1.074E-01
  14.171	2.452E-01	1.090E-01
  14.330	2.457E-01	1.107E-01
  14.489	2.463E-01	1.124E-01
  14.648	2.469E-01	1.140E-01
  14.807	2.474E-01	1.157E-01
  14.966	2.479E-01	1.174E-01
  15.125	2.485E-01	1.191E-01
  15.284	2.490E-01	1.207E-01
  15.443	2.496E-01	1.224E-01
  15.602	2.501E-01	1.241E-01
  15.761	2.506E-01	1.257E-01
  15.920	2.511E-01	1.274E-01

Lambda^{+}_{c}/D^{0} ratio (Fig. 12)
ptmin (GeV)	Ratio	Ratio error
   0.179	2.405E-01	4.357E-02
   0.338	2.403E-01	4.105E-02
   0.497	2.407E-01	3.741E-02
   0.656	2.424E-01	3.308E-02
   0.815	2.458E-01	2.843E-02
   0.974	2.515E-01	2.374E-02
   1.133	2.597E-01	1.918E-02
   1.292	2.703E-01	1.495E-02
   1.451	2.835E-01	1.220E-02
   1.611	2.994E-01	1.424E-02
   1.769	3.177E-01	1.839E-02
   1.928	3.377E-01	2.312E-02
   2.087	3.590E-01	2.831E-02
   2.246	3.814E-01	3.397E-02
   2.405	4.042E-01	4.013E-02
   2.564	4.269E-01	4.678E-02
   2.723	4.486E-01	5.388E-02
   2.882	4.686E-01	6.131E-02
   3.041	4.854E-01	6.959E-02
   3.200	4.979E-01	7.858E-02
   3.359	5.066E-01	8.709E-02
   3.518	5.111E-01	9.474E-02
   3.677	5.115E-01	1.011E-01
   3.836	5.082E-01	1.058E-01
   3.995	5.023E-01	1.092E-01
   4.154	4.943E-01	1.111E-01
   4.313	4.856E-01	1.124E-01
   4.472	4.760E-01	1.127E-01
   4.631	4.660E-01	1.122E-01
   4.790	4.560E-01	1.111E-01
   4.949	4.463E-01	1.099E-01
   5.108	4.370E-01	1.088E-01
   5.267	4.281E-01	1.079E-01
   5.426	4.198E-01	1.075E-01
   5.585	4.120E-01	1.075E-01
   5.744	4.047E-01	1.080E-01
   5.903	3.977E-01	1.091E-01
   6.062	3.912E-01	1.106E-01
   6.221	3.850E-01	1.127E-01
   6.380	3.790E-01	1.151E-01
   6.539	3.734E-01	1.178E-01
   6.698	3.680E-01	1.209E-01
   6.857	3.627E-01	1.242E-01
   7.016	3.577E-01	1.277E-01
   7.175	3.529E-01	1.314E-01
   7.334	3.482E-01	1.352E-01
   7.493	3.436E-01	1.391E-01
   7.652	3.392E-01	1.430E-01
   7.811	3.350E-01	1.470E-01
   7.970	3.308E-01	1.509E-01
   8.129	3.268E-01	1.549E-01
   8.288	3.229E-01	1.588E-01
   8.447	3.191E-01	1.627E-01
   8.606	3.154E-01	1.666E-01
   8.765	3.118E-01	1.704E-01
   8.924	3.083E-01	1.741E-01
   9.083	3.049E-01	1.778E-01
   9.242	3.016E-01	1.814E-01
   9.401	2.984E-01	1.849E-01
   9.560	2.952E-01	1.884E-01
   9.719	2.921E-01	1.918E-01
   9.878	2.891E-01	1.951E-01
  10.037	2.862E-01	1.983E-01
  10.196	2.833E-01	2.014E-01
  10.355	2.805E-01	2.045E-01
  10.514	2.778E-01	2.075E-01
  10.673	2.751E-01	2.104E-01
  10.832	2.725E-01	2.133E-01
  10.991	2.700E-01	2.160E-01
  11.150	2.675E-01	2.187E-01
  11.309	2.650E-01	2.214E-01
  11.468	2.627E-01	2.239E-01
  11.627	2.603E-01	2.264E-01
  11.786	2.580E-01	2.288E-01
  11.945	2.558E-01	2.312E-01

